On Vulnerability Conditional Risk Measures: Comparisons and Applications in Cryptocurrency Market

We introduce a novel class of systemic risk measures, the Vulnerability Conditional risk measures, which try to capture the "tail risk" of a risky position in scenarios where one or more market participants is experiencing financial distress. Various theoretical properties of Vulnerability Conditional risk measures, along with a series of related contribution measures, have been considered in this paper. We further introduce the backtesting procedures of VCoES and MCoES. Through numerical examples, we validate our theoretical insights and further apply our newly proposed risk measures to the empirical analysis of cryptocurrencies, demonstrating their practical relevance and utility in capturing systemic risk.

==> Code/Empirical_Study/0_Log_returns/Data_loading.R <==
#load CC data
CC_data <- read.csv("CC_data.csv")

date_ts = CC_data$date

BTC = CC_data$BTC
ETH = CC_data$ETH
LTC = CC_data$LTC
XMR = CC_data$XMR
XRP = CC_data$XRP

#log-losses
rBTC = diff(-log(BTC))
rETH = diff(-log(ETH))
rLTC = diff(-log(LTC))
rXMR = diff(-log(XMR))
rXRP = diff(-log(XRP))

# system definitions
rSysBTC = rETH + rLTC + rXMR + rXRP
rSysETH = rBTC + rLTC + rXMR + rXRP
rSysLTC = rBTC + rETH + rXMR + rXRP
rSysXMR = rBTC + rETH + rLTC + rXRP
rSysXRP = rBTC + rETH + rLTC + rXMR

#remove CC data
remove(CC_data)

==> Code/Empirical_Study/0_Log_returns/Plot_data.R <==
########################################## PLOT DATA #############################################

# load data
source("Data_loading.R")

MaxMinScale = function(ts){
  return((ts - min(ts))/(max(ts)-min(ts)))
}

col = c("blue3", "cornflowerblue", "green3", "red3", "orange")

# setup axis
#par(mfrow = c(1,2), font.axis = 2, font.lab = 2)
par(mfrow = c(1,2), cex.axis = 1.25, cex.lab = 1.25)

year = 2016:2023
year_sta = paste(year, "01-01", sep = "-")
year_idx = which(is.element(date_ts, year_sta))


# plot prices
pdf(file = "plot_prices.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
plot.ts(cbind(MaxMinScale(BTC), MaxMinScale(ETH), MaxMinScale(LTC), MaxMinScale(XMR), MaxMinScale(XRP)), 
        xaxt = "n", plot.type = "single", col = col, ylab = "Standardized Prices", lwd = 2)
axis(1, at = year_idx, labels = year)
legend("topleft", col = col, bty = "n", legend = c("BTC", "ETH", "LTC", "XMR", "XRP"), 
       border = rep(NA, 4), lty = rep(1, 4), density = rep(0, 4), lwd = 2, cex = 1.25)

dev.off()

# plot returns
pdf(file = "plot_returns.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
plot.ts(cbind(rBTC, rETH, rLTC, rXMR, rXRP), plot.type = "single", col = col, 
        ylab = "log-losses", xaxt = "n", lwd = 2)
axis(1, at = year_idx-1, labels = year)
dev.off()


#legend("topright", col = col, bty = "n", legend = c("BTC", "ETH", "LTC", "XMR", "XRP"), 
#       border = rep(NA, 4), lty = rep(1, 4), density = rep(0, 4), lwd = 2, cex = 1.25)

==> Code/Empirical_Study/0_Log_returns/stats_rets.R <==
library("tseries")
library("timeDate")

# load data
source("Data_loading.R")

TestPipe = function(vec){
  vec = as.vector(vec)
  
  #Jarque-Bera test: H_0: data is normal distributed
  JB = jarque.bera.test(vec)$p.value
  
  #Ljung-Box test: H_0: no serial correlation
  LB = Box.test(vec, lag = 8, type = c("Ljung-Box"))$p.value
  
  #ADF-test: H_0: ts has unit root
  ADF = adf.test(vec, k = 8)$statistic
  
  #PP-test: H_0: ts has unit root
  PP = PP.test(vec)$statistic
  
  #KPSS-test: H_0: ts is (level) stationary
  KPSS = kpss.test(vec)$statistic
  
  return(round(c("Min" = min(vec),
                 "Mean" = mean(vec),
                 "Median" = median(vec),
                 "Max" = max(vec),
                 "Sd" = sd(vec),
                 "Kurtosis" = kurtosis(vec),
                 "Skewness" = skewness(vec),
                 "JB" = JB,
                 "LB" = LB,
                 "ADF" = ADF,
                 "PP" = PP,
                 "KPSS" = KPSS),4))
}

# compute statistics and tests
res = cbind(TestPipe(rBTC), TestPipe(rETH), TestPipe(rLTC), TestPipe(rXMR), TestPipe(rXRP))
colnames(res) = c("BTC", "ETH", "LTC", "XMR", "XRP")
res

# same for systems
res_sys = cbind(TestPipe(rSysBTC), TestPipe(rSysETH), TestPipe(rSysLTC), 
                TestPipe(rSysXMR), TestPipe(rSysXRP))
colnames(res_sys) = c("SysBTC", "SysETH", "SysLTC", "SysXMR", "SysXRP")
res_sys

==> Code/Empirical_Study/1_Margin_models/ACF_PACF.R <==
library("rugarch")

# univariate model definition
source("Univariate_model_definition.R")

# get standardized residuals
resBTC = as.vector(residuals(fitrBTC, standardize = T))
resETH = as.vector(residuals(fitrETH, standardize = T))
resLTC = as.vector(residuals(fitrLTC, standardize = T))
resXMR = as.vector(residuals(fitrXMR, standardize = T))
resXRP = as.vector(residuals(fitrXRP, standardize = T))

# same for Systems
resSysBTC = as.vector(residuals(fitrSysBTC, standardize = T))
resSysETH = as.vector(residuals(fitrSysETH, standardize = T))
resSysLTC = as.vector(residuals(fitrSysLTC, standardize = T))
resSysXMR = as.vector(residuals(fitrSysXMR, standardize = T))
resSysXRP = as.vector(residuals(fitrSysXRP, standardize = T))

create_acf_pacf_plot = function(res, name){
  
  # create file
  pdf(file =  paste(name, "_pacf_acf.pdf", sep = ""), width = 10, height = 6)
  
  # fill it
  par(mfrow = c(2,1), mai = c(0.8, 0.82, 0.3, 0.42))
  acf(res, main = "")
  pacf(res, main = "")
  
  # close
  dev.off()
}


#----------------------------- ACF/PACF PLOTS -----------------------------

create_acf_pacf_plot(resBTC, "BTC")
create_acf_pacf_plot(resETH, "ETH")
create_acf_pacf_plot(resLTC, "LTC")
create_acf_pacf_plot(resXMR, "XMR")
create_acf_pacf_plot(resXRP, "XRP")


create_acf_pacf_plot(resSysBTC, "SysBTC")
create_acf_pacf_plot(resSysETH, "SysETH")
create_acf_pacf_plot(resSysLTC, "SysLTC")
create_acf_pacf_plot(resSysXMR, "SysXMR")
create_acf_pacf_plot(resSysXRP, "SysXRP")

==> Code/Empirical_Study/1_Margin_models/Univariate_model_definition.R <==
library("rugarch")

# load data
source("Data_loading.R")

set.seed(312)

#----------------------- Return Margin Modeling -----------------------
#BTC
specrBTC = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "gjrGARCH", garchOrder = c(3,0)),
                      distribution.model = "sstd")
fitrBTC = ugarchfit(spec = specrBTC, data = rBTC, solver = "hybrid")

#ETH
specrETH = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "gjrGARCH", garchOrder = c(3,0)),
                      distribution.model = "sstd")
fitrETH = ugarchfit(spec = specrETH, data = rETH, solver = "hybrid")

#LTC
specrLTC = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 0),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrLTC = ugarchfit(spec = specrLTC, data = rLTC, solver = "hybrid")

#XMR
specrXMR = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrXMR = ugarchfit(spec = specrXMR, data = rXMR, solver = "hybrid")

#XRP
specrXRP = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 0),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrXRP = ugarchfit(spec = specrXRP, data = rXRP, solver = "hybrid")


#----------------------- Systems -----------------------
specrSys = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")

fitrSysBTC = ugarchfit(spec = specrSys, data = rSysBTC, solver = "hybrid")
fitrSysETH = ugarchfit(spec = specrSys, data = rSysETH, solver = "hybrid")
fitrSysLTC = ugarchfit(spec = specrSys, data = rSysLTC, solver = "hybrid")
fitrSysXMR = ugarchfit(spec = specrSys, data = rSysXMR, solver = "hybrid")
fitrSysXRP = ugarchfit(spec = specrSys, data = rSysXRP, solver = "hybrid")

==> Code/Empirical_Study/1_Margin_models/Univariate_model_selection.R <==
library("rugarch")
library("WeightedPortTest")

# load data
source("Data_loading.R")


getAllARMA = function(ret, ar.max = 3, ma.max = 3){
  table = expand.grid(0:ar.max, 0:ma.max, 0:1)
  extraCols = 3
  for(i in seq_len(extraCols)){
    table = cbind(table, rep(NA, nrow(table)))  
  }
  colnames(table) = c("AR", "MA", "Mean", "AIC", "LB", "LBsq")
  
  for(i in seq_len(nrow(table))){
    #spec and fit
    spec = arfimaspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]), include.mean = table$Mean[i]),
                      distribution.model = "sstd")
    
    fit = try(arfimafit(spec, data = as.vector(ret), solver = "hybrid"), silent = T)
    if(class(fit) == "try-error"){next}
    
    #AIC
    table$AIC[i] = infocriteria(fit)[1]
    
    #tests
    res = as.vector(residuals(fit))
    df = sum(c(table$AR[i], table$MA[i]))
    
    tmp = try(Box.test(res, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LB[i] = tmp  
    }
    
    tmp = try(Box.test(res^2, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LBsq[i] = tmp  
    }
    
    res = df = NULL
    cat(paste(i, "/", nrow(table), "\n"))
  }
  return(table)
}


getAllARMAGARCH = function(ret, ar.max = 3, ma.max = 3, arch.max = 3, 
                           garch.max = 1, model = "sGARCH"){
  
  table = expand.grid(0:ar.max, 0:ma.max, 0:1, 0:arch.max, 0:garch.max)
  
  if(model == "sGARCH"){
    extraCols = 3
  }else{
    extraCols = 7
  }
  for(i in seq_len(extraCols)){
    table = cbind(table, rep(NA, nrow(table)))  
  }
  
  if(model == "sGARCH"){
    colnames(table) = c("AR", "MA", "Mean", "ARCH", "GARCH", "AIC", "LB", "WLM")
  }else{
    colnames(table) = c("AR", "MA", "Mean", "ARCH", "GARCH", "AIC", "LB", "WLM",
                        "SB", "NSB", "PSB", "JE")
  }
  
  for(i in seq_len(nrow(table))){
    
    #spec and fit
    if(model == "sGARCH"){
      spec = ugarchspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]),include.mean = table$Mean[i]),
                        variance.model = list(model = "sGARCH", garchOrder = c(table$ARCH[i], table$GARCH[i])),
                        distribution.model = "sstd")
    }
    if(model == "gjrGARCH"){
      spec = ugarchspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]),include.mean = table$Mean[i]),
                        variance.model = list(model = "gjrGARCH", garchOrder = c(table$ARCH[i], table$GARCH[i])),
                        distribution.model = "sstd")     
    }
    
    fit = try(ugarchfit(spec, data = as.vector(ret), solver = "hybrid"), silent = T)
    if(class(fit) == "try-error"){next}
    
    #AIC
    table$AIC[i] = infocriteria(fit)[1]
    
    #tests
    res = as.numeric(residuals(fit))
    stdres = as.numeric(residuals(fit, standardize = TRUE))
    h.t = as.numeric(sigma(fit))^2
    df = sum(c(table$AR[i], table$MA[i]))
    gdf = sum(c(table$ARCH[i], table$GARCH[i]))
    
    tmp = try(Box.test(stdres, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LB[i] = tmp  
    }
    
    tmp = try(Weighted.LM.test(res, h.t = h.t, weighted = T, lag = max(gdf+1, 8), type = "correlation", fitdf = gdf)$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$WLM[i] = tmp  
    }
    
    if(model != "sGARCH"){
      SB = try(signbias(fit)[,2], silent = T)
      if(class(SB)!= "try-error"){
        table$SB[i]  = SB[1]
        table$NSB[i] = SB[2]
        table$PSB[i] = SB[3]
        table$JE[i]  = SB[4]
      }
    }
    
    res = stdres = h.t = df = gdf = NULL
    cat(paste(i, "/", nrow(table), "\n"))
  }
  return(table)
}


select_model = function(ts){
  
  # Step 1: Calculate all ARMA(p,q) models and consider those fulfilling the LB
  ARMA = getAllARMA(ts, ar.max = 3, ma.max = 3)
  ARMA_red = ARMA[which(ARMA$LB > 0.05),]
  
  
  # Step 2: Select best model according to AIC and test for ARCH effects
  if(nrow(ARMA_red) != 0){
    
    best_idx = order(ARMA_red$AIC)[1]
    ARMA_OPT = ARMA_red[best_idx,]
    
    if(ARMA_OPT$LBsq > 0.05){
      cat("Final model is ARMA.\n")
      return(ARMA_OPT)
    }
  }
  
  cat("ARMA spec not sufficient.\n")
  
  
  # Step 3: Calculate all ARMA(p,q)-GARCH(P,Q) models and consider those fulfilling LB, WLM
  ARMA_GARCH = getAllARMAGARCH(ts, ar.max = 3, ma.max = 3, arch.max = 3, garch.max = 1, 
                               model = "sGARCH")
  ARMA_GARCH_red = ARMA_GARCH[which((ARMA_GARCH$LB > 0.05) & (ARMA_GARCH$WLM > 0.05)),]
  
  
  # Step 4: Select best model according to AIC and test for leverage effects
  if(nrow(ARMA_GARCH_red) != 0){
    
    best_idx = order(ARMA_GARCH_red$AIC)[1]
    ARMA_GARCH_OPT = ARMA_GARCH_red[best_idx,]
    
    spec = ugarchspec(mean.model = list(armaOrder = as.numeric(ARMA_GARCH_OPT[1:2]),
                                        include.mean = as.numeric(ARMA_GARCH_OPT[3])),
                      variance.model = list(model = "sGARCH", 
                                            garchOrder = as.numeric(ARMA_GARCH_OPT[4:5])),
                      distribution.model = "sstd")
    fit = ugarchfit(spec = spec, data = ts, solver = "hybrid")
    
    if(all(signbias(fit)[,2] > 0.05)){
      cat("Final model is ARMA-GARCH.\n")
      return(ARMA_GARCH_OPT)
    }
  }
  
  cat("ARMA-GARCH spec not sufficient.\n")
  
  # Steps 5: Calculate all possible ARMA(p,q)-GJR-GARCH(P,Q) models and
  #          consider those fulfilling LB, WLM, SB
  ARMA_GJR_GARCH = getAllARMAGARCH(ts, ar.max = 3, ma.max = 3, arch.max = 3, 
                                   garch.max = 1, model = "gjrGARCH")
  idx = apply(ARMA_GJR_GARCH, 1, function(x){all(x[7:12] > 0.05)})
  ARMA_GJR_GARCH_red = ARMA_GJR_GARCH[idx,]
  
  
  # Step 6: Select best model according to AIC
  if(nrow(ARMA_GJR_GARCH_red) != 0){
    
    best_idx = order(ARMA_GJR_GARCH_red$AIC)[1]
    ARMA_GJR_GARCH_OPT = ARMA_GJR_GARCH_red[best_idx,]
    
    cat("Final model is ARMA-GJR-GARCH.")
    return(ARMA_GJR_GARCH_OPT)
  }
  
  cat("Model selection not successful.")
}

# new data
modBTC = select_model(rBTC)
modETH = select_model(rETH)
modLTC = select_model(rLTC)
modXMR = select_model(rXMR)
modXRP = select_model(rXRP)

# Optimal models:
#      AR  MA  Mean  ARCH  GARCH  GJR
# BTC:  0   0    1     3    0     TRUE
# ETH:  2   1    0     3    0     TRUE 
# LTC:  0   0    0     1    1     FALSE 
# XMR:  0   0    0     1    1     FALSE
# XRP:  0   0    1     1    1     FALSE

modSysBTC = select_model(rSysBTC)
modSysETH = select_model(rSysETH)
modSysLTC = select_model(rSysLTC)
modSysXMR = select_model(rSysXMR)
modSysXRP = select_model(rSysXRP)

# Optimal models:
#         AR  MA  Mean  ARCH  GARCH  GJR
# SysBTC:  1   1    0     3     0    TRUE    # p
# SysETH:  0   0    0     1     1    FALSE
# SysLTC:  1   0    0     3     0    TRUE    # p
# SysXMR:  0   0    0     3     0    FALSE
# SysXRP:  0   0    0     3     0    FALSE    # p

==> Code/Empirical_Study/1_Margin_models/VaR_violations.R <==
library("rugarch")

# univariate model definition
source("Univariate_model_definition.R")

# functions
source("functions.R")


#------------------------------- Value at Risk ---------------------------------
VaR_rBTC = get_VaR(fitrBTC)
VaR_rETH = get_VaR(fitrETH)
VaR_rLTC = get_VaR(fitrLTC)
VaR_rXMR = get_VaR(fitrXMR)
VaR_rXRP = get_VaR(fitrXRP)

VaR_rSysBTC = get_VaR(fitrSysBTC)
VaR_rSysETH = get_VaR(fitrSysETH)
VaR_rSysLTC = get_VaR(fitrSysLTC)
VaR_rSysXMR = get_VaR(fitrSysXMR)
VaR_rSysXRP = get_VaR(fitrSysXRP)

#test via internal VaR calculation of 'rugarch': 
# all(VaR_rBTC == quantile(fitrBTC, 0.05)) #TRUE


#------------------------------- VaR Evaluation --------------------------------

eval_BTC_VaR = eval_VaR(rBTC, VaR_rBTC)
eval_ETH_VaR = eval_VaR(rETH, VaR_rETH)
eval_LTC_VaR = eval_VaR(rLTC, VaR_rLTC)
eval_XMR_VaR = eval_VaR(rXMR, VaR_rXMR)
eval_XRP_VaR = eval_VaR(rXRP, VaR_rXRP)

eval_SysBTC_VaR = eval_VaR(rSysBTC, VaR_rSysBTC)
eval_SysETH_VaR = eval_VaR(rSysETH, VaR_rSysETH)
eval_SysLTC_VaR = eval_VaR(rSysLTC, VaR_rSysLTC)
eval_SysXMR_VaR = eval_VaR(rSysXMR, VaR_rSysXMR)
eval_SysXRP_VaR = eval_VaR(rSysXRP, VaR_rSysXRP)

#---------------------------- aggregate results --------------------------------

res = cbind("alpha-level" = rep(0.95, 10),
            "Measured Rate" = round(c(eval_BTC_VaR[["rate"]],
                                      eval_ETH_VaR[["rate"]],
                                      eval_LTC_VaR[["rate"]],
                                      eval_XMR_VaR[["rate"]],
                                      eval_XRP_VaR[["rate"]],
                                      eval_SysBTC_VaR[["rate"]],
                                      eval_SysETH_VaR[["rate"]],
                                      eval_SysLTC_VaR[["rate"]],
                                      eval_SysXMR_VaR[["rate"]],
                                      eval_SysXRP_VaR[["rate"]]),4),
            "Theoretical Violations" = rep(length(rBTC), 10) * 0.05,
            "Measured Violations" = round(c(eval_BTC_VaR[["number_exc"]],
                                            eval_ETH_VaR[["number_exc"]],
                                            eval_LTC_VaR[["number_exc"]],
                                            eval_XMR_VaR[["number_exc"]],
                                            eval_XRP_VaR[["number_exc"]],
                                            eval_SysBTC_VaR[["number_exc"]],
                                            eval_SysETH_VaR[["number_exc"]],
                                            eval_SysLTC_VaR[["number_exc"]],
                                            eval_SysXMR_VaR[["number_exc"]],
                                            eval_SysXRP_VaR[["number_exc"]]),4))
rownames(res) = c("BTC", "ETH", "LTC", "XMR", "XRP",
                  "SysBTC", "SysETH", "SysLTC", "SysXMR", "SysXRP")


==> Code/Empirical_Study/2_Copula_models/Cop_est.R <==
# setup (loads VaR_violations.R, univariate_model_definition.R and functions.R)
source("setup.R")

# 
# #------------------------- Copula: Bivariate static est ------------------------
# 
# Biv_Cop_n = list()
# Biv_Cop_t = list()
# Biv_Cop_c = list()
# Biv_Cop_g = list()
# 
# for(comb in combs){
#   for(cop in copula_static){
#     
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     # estimate copula
#     result = get_cop_est_AIC(fit1 = fit1, fit2 = fit2, 
#                              copula = cop)
#     
#     # store results
#     switch(cop,
#            
#            "normal" = {
#              Biv_Cop_n[[comb]] = result
#            },
#            
#            "t" = {
#              Biv_Cop_t[[comb]] = result
#            },
#            
#            "clayton" = {
#              Biv_Cop_c[[comb]] = result
#            },
#            
#            "gumbel" = {
#              Biv_Cop_g[[comb]] = result
#            },
#     )
#   }
# }
# 
# # create table
# cop_tbl = rbind(sapply(Biv_Cop_n, function(x) x$param),
#                 sapply(Biv_Cop_n, function(x) x$AIC),
#                 sapply(Biv_Cop_t, function(x) x$param[1]),
#                 sapply(Biv_Cop_t, function(x) x$param[2]),
#                 sapply(Biv_Cop_t, function(x) x$AIC),
#                 sapply(Biv_Cop_c, function(x) x$param),
#                 sapply(Biv_Cop_c, function(x) x$AIC),
#                 sapply(Biv_Cop_g, function(x) x$param),
#                 sapply(Biv_Cop_g, function(x) x$AIC))
# 
# rownames(cop_tbl) = c("theta_n", "AIC_n", 
#                       "theta_t", "df_t", "AIC_t",
#                       "theta_c", "AIC_c",
#                       "theta_g", "AIC_g")
# 
# 
# #----------------------- Copula: Bivariate Patton & DCC ------------------------
# 
# Biv_Cop_Pat = list()
# Biv_Cop_DCC = list()
# 
# # compute time-varying CoVaRs
# for(comb in combs){
#   for(method in copula_TV){
#     
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits, specs and ts
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     spec1 = specs[[CC1]]
#     spec2 = specs[[CC2]]
#     
#     ts1 = ts[[CC1]]
#     ts2 = ts[[CC2]]
#     
#     # store result
#     switch(method,
#            
#            "Patton" = {
#              Biv_Cop_Pat[[comb]] = get_Patton_est_AIC(fit1 = fit1, fit2 = fit2)
#             
#            },
#            
#            "DCC" = {
#              Biv_Cop_DCC[[comb]] = get_DCC_biv_est_AIC(uni_spec1 = spec1, 
#                                                        uni_spec2 = spec2,
#                                                        ts1 = ts1, 
#                                                        ts2 = ts2)
#            }
#     )
#   }
# }
# 
# cop_tbl2 = rbind(sapply(Biv_Cop_Pat, function(x) x$param[1]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[2]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[3]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[4]),
#                  sapply(Biv_Cop_Pat, function(x) x$AIC),
#                  sapply(Biv_Cop_DCC, function(x) x$param[1]),
#                  sapply(Biv_Cop_DCC, function(x) x$param[2]),
#                  sapply(Biv_Cop_DCC, function(x) x$param[3]),
#                  sapply(Biv_Cop_DCC, function(x) x$AIC))
# 
# rownames(cop_tbl2) = c("omega_theta", "beta_theta", "c_theta", "v", "AIC_Pat",
#                        "a", "b", "v", "AIC")


#------------------ Copula: Multivariate static estimation ---------------------

h1 = get_cop_est_AIC_higherD(fits_CC, copula = "normal")
h2 = get_cop_est_AIC_higherD(fits_CC, copula = "t")
h3 = get_cop_est_AIC_higherD(fits_CC, copula = "clayton")
h4 = get_cop_est_AIC_higherD(fits_CC, copula = "gumbel")


#--------------------- Copula: Multivariate DCC-t-copula -----------------------

data = do.call(cbind, ts_CC)
result = get_DCC_higherD_est_AIC(list_of_specs = specs_CC, data = data)


==> Code/Empirical_Study/3_Risk_measures/Plot_srm.R <==
# execute Rel_exc.R
source("Rel_exc.R")

ylim = list("BTC" = c(-1.25, 0.2),
            "ETH" = c(-1.65, 0.35),
            "LTC" = c(-1.2, 0.6),
            "XMR" = c(-1.3, 0.6),
            "XRP" = c(-1.5, 0.6))

points = list("BTC" = c(-0.7, -0.9, -1.1),
              "ETH" = c(-1.1, -1.3, -1.5),
              "LTC" = c(-0.7, -0.9, -1.1),
              "XMR" = c(-0.8, -1.0, -1.2),
              "XRP" = c(-0.9, -1.1, -1.3))
# 
# #-------------------------- Plot: Bivariate CoVaR ------------------------------
# 
# plot_BivCoVaR = function(ts1, ts2, name1, name2, VaR1, VaR2, CoVaR, main = F,
#                          width = 12, height = 7){
#   # setup
#   par(cex.axis = 1.25, cex.lab = 1.25)
#   
#   # init pdf
#   pdf(file = paste("BivCoVaR_", name1, "_", name2, ".pdf", sep = ""),
#       width = width, height = height)
#   
#   # prep for axis
#   year = 2016:2021
#   year_sta = paste(year, "01-01", sep = "-")
#   year_idx = which(is.element(date_ts, year_sta))
#   
#   # evaluate VaR2
#   VaR1_eval = eval_VaR(ts1, VaR1)
#   VaR2_eval = eval_VaR(ts2, VaR2)
#   
#   # evaluate
#   CoVaR_eval = eval_Biv(ts1 = ts1, ts2 = ts2, VaR2 = VaR2, CoVaR = CoVaR)
#   
#   #create plot
#   if(main){
#     main = paste("CoVaR of ", name1, "|", name2,  "- Realized violation rate: ", 
#                  CoVaR_eval$rate, sep = "")
#   }else{
#     main = ""
#   }
# 
#   plot.ts(cbind(ts1, VaR1, CoVaR), plot.type = "single", col = c("blue3", "red3", "green3"),
#           main = main, ylim = ylim[[name1]], ylab = "log-returns", xaxt = "n", lwd = 2)
#   
#   # add axis
#   axis(1, at = year_idx, labels = year)
#   
#   # cases, when ts1 <= VaR1
#   points(VaR1_eval$exc, rep(points[[name1]][1], length(VaR1_eval$exc)), pch = 4)
#   
#   # cases, when condition is fulfilled (ts2 <= VaR2)
#   points(VaR2_eval$exc, rep(points[[name1]][2], length(VaR2_eval$exc)), pch = 4)
#   
#   # exceedences given the fulfilled condition
#   points(CoVaR_eval$CoVaR_exc, rep(points[[name1]][3], length(CoVaR_eval$CoVaR_exc)), pch = 4)
#   
#   # legend and info
#   legend = c(paste("log-return of", name1), paste("5% VaR of", name1), "5% CoVaR")
#   legend("bottom", horiz = TRUE, legend = legend,
#          fill = c("blue3", "red3", "green3"), bty = "n")
#   
#   text(200, points[[name1]][1] + 0.05, bquote(.(name1)<=VaR(.(name1))~":"), pos = 4, cex = 1.05)
#   text(200, points[[name1]][2] + 0.05, bquote(.(name2)<=VaR(.(name2))~":"), pos = 4, cex = 1.05)
#   text(200, points[[name1]][3] + 0.05, bquote(.(name1)<=CoVaR~"|"~.(name2)<=VaR(.(name2))~":"), 
#        pos = 4, cex = 1.05)
#   
#   # close file
#   dev.off()
# }
# 
# # get relevant combs
# #combs_rel = combs[startsWith(combs, "BTC")]
# combs_rel = combs
# 
# for(comb in combs_rel){
# 
#   # which CCs
#   cryptos = strsplit(comb, split = "-")[[1]]
#   CC1 = cryptos[1]
#   CC2 = cryptos[2]
#   
#   # do not consider SCoVaR (is in separate plot below)
#   if(startsWith(CC2, "Sys")){
#     next
#   }
#   
#   # get ts and VaR
#   ts1 = ts[[CC1]]
#   ts2 = ts[[CC2]]
#   
#   VaR1 = VaR[[CC1]]
#   VaR2 = VaR[[CC2]]
#   
#   # create plot
#   plot_BivCoVaR(ts1 = ts1, ts2 = ts2, name1 = CC1, name2 = CC2, 
#                 VaR1 = VaR1, VaR2 = VaR2, CoVaR = Biv_CoVaRs_t[[comb]])
# }
# 

#------------------------- Plot: SCoVaR|MCoVaR|VCoVaR --------------------------

ylim_VSM = list("BTC" = c(-1, 1),
                "ETH" = c(-1, 1),
                "LTC" = c(-1, 1),
                "XMR" = c(-1, 1),
                "XRP" = c(-1, 1))

plot_VSM_CoVaR = function(name_Y, main = F, width = 12, height = 7){
  
  # get information
  ts_Y   = ts[[name_Y]]
  VaR_Y  = VaR[[name_Y]]
  MCoVaR = MCoVaRs_t[[name_Y]]
  VCoVaR = VCoVaRs_t[[name_Y]]
  VCoES = VCoESs_t[[name_Y]]
  MCoES = MCoESs_t[[name_Y]]
 # SCoVaR = Biv_CoVaRs_t[[which(grepl("Sys", names(Biv_CoVaRs_t)) & 
  #                               startsWith(names(Biv_CoVaRs_t), name_Y))]]
  ts_X  = ts_CC[-which(names(ts_CC) == name_Y)]
  VaR_X = VaR_CC[-which(names(VaR_CC) == name_Y)]

  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_CoVaR_", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  # evaluate VaR_Y
  VaR_Y_eval = eval_VaR(ts_Y, VaR_Y)
  
  # evaluate VCoVaR, SCoVaR, MCoVaR
 # VCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "VCoVaR", ts_Y = ts_Y, 
 #                                  MCoVaR_VCoVaR = VCoVaR, ts_X = ts_X, 
 #                                  VaR_X = VaR_X)
  
 # SCoVaR_eval = eval_Biv(ts1   = ts_Y, 
           #              ts2   = eval(parse(text = paste("rSys", name_Y, sep = ""))),
            #             CoVaR = SCoVaR, 
             #            VaR2  = eval(parse(text = paste("VaR_rSys", name_Y, sep = ""))))
  # 
  # MCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "MCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = MCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # plot/text/point setup
  if(main){
    main = paste("VCoVaR, MCoVaR of", name_Y)
  }else{
    main = ""
  }
  
  col   = c("blue3", "red3", rgb(0, 0.675, 0), "skyblue4","burlywood4","blueviolet")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(ts_Y, VaR_Y, VCoVaR, MCoVaR, VCoES, MCoES), plot.type = "single", 
          col = col, main = main, ylim = ylim_VSM[[name_Y]], ylab = "log-returns", 
          xaxt = "n", lwd = 1.5)
 
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # VCoVaR condition
#  text(coord, at[1], expression(symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
    #   pos = pos, cex = 1)
  
 # points(VCoVaR_eval$exc_X_agg, rep(at[2], length(VCoVaR_eval$exc_X_agg)), 
    #     pch = 4)
  
  # VCoVaR exceedences
#  text(coord, at[3], bquote(.(name_Y)<=VCoVaR ~"|"~symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
     #  pos = pos, cex = 1, col = col[3])

#  points(VCoVaR_eval$MCoVaR_VCoVaR_exc, 
#         rep(at[4], length(VCoVaR_eval$MCoVaR_VCoVaR_exc)), 
#         pch = 4, col = col[3])
  
  # # SCoVaR condition
  # text(coord, at[5], expression(sum(X[i])<="VaR("~sum(X[i])~"):"), pos = pos, 
  #      cex = 1)
  # 
  # points(SCoVaR_eval$exc, rep(at[6], length(SCoVaR_eval$exc)), pch = 4)
  # 
  # # SCoVaR exceedences
  # text(coord, at[7], bquote(.(name_Y)<=SCoVaR ~"|"~sum(X[i])<="VaR("~sum(X[i])~"):"), 
  #      pos = pos, cex = 1, col = col[4])
  # 
  # points(SCoVaR_eval$CoVaR_exc, rep(at[8], length(SCoVaR_eval$CoVaR_exc)), 
  #        pch = 4, col = col[4])
  
  # MCoVaR condition
  # text(coord, at[9], expression(symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1)
  # 
  # points(MCoVaR_eval$exc_X_agg, rep(at[10], length(MCoVaR_eval$exc_X_agg)), 
  #        pch = 4)
  
  # MCoVaR exceedences
  # text(coord, at[11], bquote(.(name_Y)<=MCoVaR ~"|"~symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1, col = col[5])
  # 
  # points(MCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #        rep(at[12], length(MCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #        pch = 4, col = col[5])
  
  # legend
  legend = c(paste("log-return of", name_Y), paste("95% VaR of", name_Y), 
             "95% VCoVaR",  "95% MCoVaR", "95% VCoES", "95% MCoES")
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
}

plot_VSM_CoVaR(name_Y = "BTC")
plot_VSM_CoVaR(name_Y = "ETH")
plot_VSM_CoVaR(name_Y = "LTC")
plot_VSM_CoVaR(name_Y = "XMR")
plot_VSM_CoVaR(name_Y = "XRP")


==> Code/Empirical_Study/3_Risk_measures/Rel_exc.R <==
 # setup (loads VaR_violations.R, univariate_model_definition.R and functions.R)
source("setup.R")

#------------------------------ Bivariate CoVaR --------------------------------
# 
# Biv_CoVaRs_n = list()
# Biv_CoVaRs_t = list()
# Biv_CoVaRs_c = list()
# Biv_CoVaRs_g = list()
# 
# # compute CoVaRs
# for(comb in combs){
#   for(cop in copula_static){
# 
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     # estimate CoVaR
#     CoVaR = get_BivCoVaR(fit1, fit2, copula = cop)
#     
#     # store result
#     switch(cop,
#            
#            "normal" = {
#              Biv_CoVaRs_n[[comb]] = CoVaR
#            },
#            
#            "t" = {
#              Biv_CoVaRs_t[[comb]] = CoVaR
#            },
#            
#            "clayton" = {
#              Biv_CoVaRs_c[[comb]] = CoVaR
#            },
#            
#            "gumbel" = {
#              Biv_CoVaRs_g[[comb]] = CoVaR
#            },
#     )
#   }
# }
# 
# 
# #----------------------- CoVaR: Bivariate Patton & DCC -------------------------
# 
# Biv_CoVaRs_Pat = list()
# Biv_CoVaRs_DCC = list()
# 
# # compute time-varying CoVaRs
# for(comb in combs){
#   for(method in copula_TV){
#     
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits, specs and ts
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     spec1 = specs[[CC1]]
#     spec2 = specs[[CC2]]
#     
#     ts1 = ts[[CC1]]
#     ts2 = ts[[CC2]]
#     
#     # estimate CoVaR
#     CoVaR = get_BivCoVaR_TV(method = method, fit1 = fit1, fit2 = fit2, 
#                             uni_spec1 = spec1, uni_spec2 = spec2, 
#                             ts1 = ts1, ts2 = ts2)
#     
#     # store result
#     switch(method,
#            
#            "Patton" = {
#              Biv_CoVaRs_Pat[[comb]] = CoVaR
#            },
#            
#            "DCC" = {
#              Biv_CoVaRs_DCC[[comb]] = CoVaR
#            }
#     )
#   }
# }
# 
# #------------------------- CoVaR: Bivariate Evaluation -------------------------
# 
# # prepare output matrix
# out = matrix(nrow = length(combs), ncol = length(copula_full))
# rownames(out) = combs
# colnames(out) = copula_full
# 
# # evaluate
# for(i in seq_along(combs)){
#   for(j in seq_along(copula_full)) {
#     
#     # which CCs
#     cryptos = strsplit(combs[i], split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # get ts and VaR of X
#     ts1  = ts[[CC1]]
#     ts2  = ts[[CC2]]
#     VaR2 = VaR[[CC2]]
#     
#     # get CoVaR
#     switch(copula_full[j],
#            
#            "normal" = {
#              CoVaR = Biv_CoVaRs_n[[combs[i]]]
#            },
#            
#            "t" = {
#              CoVaR = Biv_CoVaRs_t[[combs[i]]]
#            },
#            
#            "Patton" = {
#              CoVaR = Biv_CoVaRs_Pat[[combs[i]]]
#            },
#            
#            "DCC" = {
#              CoVaR = Biv_CoVaRs_DCC[[combs[i]]]
#            },
#            
#            "clayton" = {
#              CoVaR = Biv_CoVaRs_c[[combs[i]]]
#            },
# 
#            "gumbel" = {
#              CoVaR = Biv_CoVaRs_g[[combs[i]]]
#            }
#     )
#     
#     # evaluate
#     out[i, j] = eval_Biv(ts1 = ts1, ts2 = ts2, CoVaR = CoVaR, VaR2 = VaR2)$rate
#     
#   }
# }


#--------------------------- CoVaR: MCoVaR/VCoVaR/MCoES/VCoES ------------------------------

MCoVaRs_n = list()
MCoVaRs_t = list()
MCoVaRs_c = list()
MCoVaRs_g = list()

VCoVaRs_n = list()
VCoVaRs_t = list()
VCoVaRs_c = list()
VCoVaRs_g = list()

MCoESs_n = list()
MCoESs_t = list()
MCoESs_c = list()
MCoESs_g = list()

VCoESs_n = list()
VCoESs_t = list()
VCoESs_c = list()
VCoESs_g = list()

for(name in names(fits_CC)){
  #for(cop in copula_static){
    cop = "t"
    #if(cop != "t"){next}

    # estimate MCoVaR
    MCoVaR = get_MCoVaR_VCoVaR(measure = "MCoVaR", list_of_fits = fits_CC, 
                               Y_name = name, copula = cop)

    # estimate VCoVaR
    VCoVaR = get_MCoVaR_VCoVaR(measure = "VCoVaR", list_of_fits = fits_CC,
                               Y_name = name, copula = cop)
    
    # estimate MCoES
    MCoES = get_MCoVaR_VCoVaR(measure = "MCoES", list_of_fits = fits_CC,
                               Y_name = name, copula = cop)
    
    # estimate VCoES
    VCoES = get_MCoVaR_VCoVaR(measure = "VCoES", list_of_fits = fits_CC,
                               Y_name = name, copula = cop)
    
    # store result
    switch(cop,
           
           "normal" = {
             MCoVaRs_n[[name]] = MCoVaR
             VCoVaRs_n[[name]] = VCoVaR
             MCoESs_n[[name]] = MCoES
             VCoESs_n[[name]] = VCoES
           },
           
           "t" = {
             MCoVaRs_t[[name]] = MCoVaR
             VCoVaRs_t[[name]] = VCoVaR
             MCoESs_t[[name]] = MCoES
             VCoESs_t[[name]] = VCoES
           },
           
           "clayton" = {
             MCoVaRs_c[[name]] = MCoVaR
             VCoVaRs_c[[name]] = VCoVaR
             MCoESs_c[[name]] = MCoES
             VCoESs_c[[name]] = VCoES
           },
           
           "gumbel" = {
             MCoVaRs_g[[name]] = MCoVaR
             VCoVaRs_g[[name]] = VCoVaR
             MCoESs_g[[name]] = MCoES
             VCoESs_g[[name]] = VCoES
           }
    )
  }
#}


#--------------------------- CoVaR: DCC MCoVaR/VCoVaR --------------------------

data = do.call(cbind, ts_CC)

MCoVaRs_DCC = list()
VCoVaRs_DCC = list()
MCoESs_DCC = list()
VCoESs_DCC = list()

for(name in names(specs_CC)){
  
  # estimate MCoVaR
  MCoVaR = get_MCoVaR_VCoVaR_DCC(measure = "MCoVaR", list_of_specs = specs_CC,
                                 data = data, Y_name = name)
    
  # estimate VCoVaR
  VCoVaR = get_MCoVaR_VCoVaR_DCC(measure = "VCoVaR", list_of_specs = specs_CC,
                                 data = data, Y_name = name)
    
  # estimate MCoES
  MCoES = get_MCoVaR_VCoVaR_DCC(measure = "MCoES", list_of_specs = specs_CC,
                                 data = data, Y_name = name)
  
  # estimate VCoES
  VCoES = get_MCoVaR_VCoVaR_DCC(measure = "VCoES", list_of_specs = specs_CC,
                                 data = data, Y_name = name)
  
  # store result
  MCoVaRs_DCC[[name]] = MCoVaR
  VCoVaRs_DCC[[name]] = VCoVaR
  MCoESs_DCC[[name]] = MCoES
  VCoESs_DCC[[name]] = VCoES
}


#------------------------ CoVaR: MCoVaR/VCoVaR/MCoES/VCoES Evaluation ----------------------
# 
# # prepare output matrix
# out_MV = matrix(nrow = 4*length(ts_CC), ncol = length(copula_full))
# rownames(out_MV) = c(paste(names(ts_CC), c("MCoVaR"), sep = "-"), 
#                      paste(names(ts_CC), c("VCoVaR"), sep = "-"),
#                      paste(names(ts_CC), c("MCoES"), sep = "-"),
#                      paste(names(ts_CC), c("VCoES"), sep = "-"))
# colnames(out_MV) = copula_full
# 
# # evaluate
# for(i in seq_len(nrow(out_MV))){
#   for(j in seq_along(copula_full)) {
#     
#     # which crypto and measure
#     info = strsplit(rownames(out_MV)[i], split = "-")[[1]]
#     CC      = info[1]
#     measure = info[2]
#     
#     # get ts_Y
#     ts_Y = ts_CC[[CC]]
#     
#     # get list of ts and list of VaR (X)
#     ts_X  = ts_CC[-which(names(ts_CC) == CC)]
#     VaR_X = VaR_CC[-which(names(VaR_CC) == CC)]
#     
#     # get MCoVaR/VCoVaR
#     switch(copula_full[j],
#            
#            "normal" = {
#              
#              if(measure == "MCoVaR"){
#                MCoVaR_VCoVaR = MCoVaRs_n[[CC]]
#              }else if(measure =="VCoVaR"){
#                MCoVaR_VCoVaR = VCoVaRs_n[[CC]]
#              }else if(measure == "MCoES"){
#                MCoVaR_VCoVaR = MCoESs_n[[CC]]
#              }else{
#                MCoVaR_VCoVaR = VCoESs_n[[CC]]
#              }
#              
#            },
#            
#            "t" = {
#              
#              if(measure == "MCoVaR"){
#                MCoVaR_VCoVaR = MCoVaRs_t[[CC]]
#              }else if(measure =="VCoVaR"){
#                MCoVaR_VCoVaR = VCoVaRs_t[[CC]]
#              }else if(measure == "MCoES"){
#                MCoVaR_VCoVaR = MCoESs_t[[CC]]
#              }else{
#                MCoVaR_VCoVaR = VCoESs_t[[CC]]
#              }
#              
#            },
#            
#            "clayton" = {
#              
#              if(measure == "MCoVaR"){
#                MCoVaR_VCoVaR = MCoVaRs_c[[CC]]
#              }else if(measure =="VCoVaR"){
#                MCoVaR_VCoVaR = VCoVaRs_c[[CC]]
#              }else if(measure == "MCoES"){
#                MCoVaR_VCoVaR = MCoESs_c[[CC]]
#              }else{
#                MCoVaR_VCoVaR = VCoESs_c[[CC]]
#              }
#              
#            },
#            
#            "gumbel" = {
#              
#              if(measure == "MCoVaR"){
#                MCoVaR_VCoVaR = MCoVaRs_g[[CC]]
#              }else if(measure =="VCoVaR"){
#                MCoVaR_VCoVaR = VCoVaRs_g[[CC]]
#              }else if(measure == "MCoES"){
#                MCoVaR_VCoVaR = MCoESs_g[[CC]]
#              }else{
#                MCoVaR_VCoVaR = VCoESs_g[[CC]]
#              }
#              
#            },
#            
#            "Patton" = {
#              
#              next
#              
#            },
#            
#            "DCC" = {
# 
#              if(measure == "MCoVaR"){
#                MCoVaR_VCoVaR = MCoVaRs_DCC[[CC]]
#              }else if(measure =="VCoVaR"){
#                MCoVaR_VCoVaR = VCoVaRs_DCC[[CC]]
#              }else if(measure == "MCoES"){
#                MCoVaR_VCoVaR = MCoESs_DCC[[CC]]
#              }else{
#                MCoVaR_VCoVaR = VCoESs_DCC[[CC]]
#              }
#            }
#     )
#     
#     # evaluate
#     out_MV[i, j] = eval_MCoVaR_VCoVaR(measure = measure, ts_Y = ts_Y,
#                                       MCoVaR_VCoVaR = MCoVaR_VCoVaR,
#                                       ts_X = ts_X, VaR_X = VaR_X)$rate
#   }
# }


==> Code/Empirical_Study/3_Risk_measures/stats_srm_t_cop_all.R <==
# execute Rel_exc.R
source("Rel_exc.R")


#------------------------------- helper fncs -----------------------------------
stats = function(ts){
  
  ts = as.vector(ts)
  
  return(round(c("Min"    = min(ts),
                 "Mean"   = mean(ts),
                 "Median" = median(ts),
                 "Max"    = max(ts),
                 "Sd"     = sd(ts)), 4))
}

fill_stats = function(out_tbl, name){
  
  # # VaR
  # out_tbl = rbind(out_tbl, stats(VaR_CC[[name]]))
  # rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VaR", sep = "")
  # 
  # # CoVaRs, SCoVaR
  # for(comb in combs[startsWith(combs, name)]){
  #   out_tbl = rbind(out_tbl, stats(Biv_CoVaRs_t[[comb]]))
  #   rownames(out_tbl)[nrow(out_tbl)] = comb
  # }
  # 
  # MCoVaR
  out_tbl = rbind(out_tbl, stats(MCoVaRs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-MCoVaR", sep = "")
  
  # VCoVaR
  out_tbl = rbind(out_tbl, stats(VCoVaRs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VCoVaR", sep = "")
  
  # MCoES
  out_tbl = rbind(out_tbl, stats(MCoESs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-MCoES", sep = "")
  
  # VCoES
  out_tbl = rbind(out_tbl, stats(VCoESs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VCoES", sep = "")
  
  return(out_tbl)
}


#---------------------------- Calculations -------------------------------------

out_tbl = matrix(ncol = 5, nrow = 0,
                 dimnames = list(c(),c("Min", "Mean", "Median", "Max", "Sd")))

for(name in names(ts_CC)){
  out_tbl = fill_stats(out_tbl, name)
}


==> Code/Empirical_Study/functions.R <==
library("rugarch")
library("rmgarch")
library("copula")
library("nloptr")

#------------------------------- Value at Risk ---------------------------------

get_VaR = function(fit, alpha = 0.95){
  mu = as.vector(fitted(fit))
  sd = as.vector(sigma(fit))
  
  return(mu + sd * qdist("sstd", alpha, 
                         shape = coef(fit)["shape"], 
                         skew = coef(fit)["skew"]))
}


#------------------------------- VaR Evaluation --------------------------------

eval_VaR = function(ts, VaR){
  exc  = which(ts >= VaR)
  rate = length(exc)/length(ts)
  
  return(list("number_exc" = length(exc), "rate" = rate, "exc" = exc))
}

#------------------------- Copula: Bivariate estimation ------------------------
# 
# get_cop_est_AIC = function(fit1, fit2, copula){
#   
#   # get PIT
#   u1 = as.vector(pit(fit1))
#   u2 = as.vector(pit(fit2))
#   data = cbind(u1, u2)
#   
#   # est cop
#   switch (copula,
#           
#     "normal" = {
#       
#       est = try(fitCopula(copula = normalCopula(dispstr = "un"), data = data, 
#                           estimate.variance = F, method = "ml"))
#       
#       if (inherits(est, "try-error")) {
#         est = try(fitCopula(copula = normalCopula(dispstr = "un"), data = data, 
#                             estimate.variance = F, method = "itau"))
#       }
#     },
#     
#     "t" = {
#       
#       est = try(fitCopula(copula = tCopula(dispstr = "un"), data = data, 
#                           estimate.variance = F, method = "ml"))
#       
#       if (inherits(est, "try-error")) {
#         est = try(fitCopula(copula = tCopula(dispstr = "un"), data = data, 
#                             estimate.variance = F, method = "itau"))
#       }
#     },
#     
#     "clayton" = {
#       
#       est = try(fitCopula(copula = claytonCopula(), data = data, 
#                           estimate.variance = F, method = "ml"))
#       
#       if (inherits(est, "try-error")) {
#         est = try(fitCopula(copula = claytonCopula(), data = data, 
#                             estimate.variance = F, method = "itau"))
#       }
#     },
#     
#     "gumbel" = {
#       
#       est = try(fitCopula(copula = gumbelCopula(), data = data, 
#                           estimate.variance = F, method = "ml"))
#       
#       if (inherits(est, "try-error")) {
#         est = try(fitCopula(copula = gumbelCopula(), data = data, 
#                             estimate.variance = F, method = "itau"))
#       }
#     },
#   )
#   
#   # get param and compute AIC
#   param = est@estimate
#   
#   if(est@method == "maximum likelihood"){
#     AIC = as.numeric(2*(length(coef(fit1)) + length(coef(fit2)) + length(coef(est)))
#                      -2*(logLik(est) + fit1@fit$LLH + fit2@fit$LLH))
#   }else{
#     AIC = NULL
#   }
#   
#   return(list("param" = param, "AIC" = AIC))
# }
# 
# 
# #---------------------- Copula: Bivariate Patton-t-copula ----------------------
# 
# Transform = function(x){
#   return(tanh(x/2))
# }
# 
# UpdatePatton = function(thetaInitial, a, b, c, df, data){
#   theta = thetaInitial
#   
#   for(t in 2:nrow(data)){
#     if(t <= 10){
#       A = mean(qt(data[1:(t-1),1], df = df)*qt(data[1:(t-1),2], df = df))
#     }else{
#       A = mean(qt(data[(t-10):(t-1),1], df = df)*qt(data[(t-10):(t-1),2], df = df))
#     }
#     theta[t] = Transform(a + b * theta[t-1] + c * A)
#   }
#   return(theta)
# }
# 
# LogLike = function(dataVec, theta, df){
#   return(dCopula(u = dataVec, copula = tCopula(param = theta, df = df, dispstr = "un"), log = TRUE))
# }
# 
# ObjectiveF = function(param, data){
#   a = param[1]
#   b = param[2]
#   c = param[3]
#   df = param[4]
#   
#   # Initialize parameter vector
#   startTheta = fitCopula(copula = tCopula(df = df, df.fixed = TRUE, dispstr = "un"), 
#                          data = data, estimate.variance = FALSE)@estimate[1]
#   theta = rep(startTheta, nrow(data))
#   
#   # Update parameter vector according to Patton (2006)
#   theta = UpdatePatton(thetaInitial = theta, a = a, b = b, c = c, df = df, data = data)
#   
#   # Calculate Log-Likelihoods
#   LL = apply(cbind(data, theta), 1, function(x){LogLike(dataVec = x[1:2], theta = x[3], df = df)})
#   
#   return(-sum(LL))
# }
# 
# get_Patton_est_AIC = function(fit1, fit2){
#   
#   # get PIT
#   u1 = as.vector(pit(fit1))
#   u2 = as.vector(pit(fit2))
#   data = cbind(u1, u2)
#   
#   # optimization
#   out = nloptr(x0 = c(0.5, 0.5, 0.5, 4), eval_f = ObjectiveF, lb = c(-Inf, -Inf, -Inf, 2),
#                ub = c(Inf, Inf, Inf, 200), opts = list(algorithm = "NLOPT_LN_COBYLA", xtol_rel = 1e-04),
#                data = data)
#   
#   # resulting estimate
#   param = out$solution
#   
#   # AIC
#   AIC_1 = 2*(length(coef(fit1)) + length(coef(fit2)) + length(param))
#   AIC_2 = -2*(-out$objective + fit1@fit$LLH + fit2@fit$LLH)
#   AIC = AIC_1 + AIC_2
#   
#   return(list("param" = param, "AIC" = AIC, "data" = data))
# }
# 
# 
# #---------------------- Copula: Bivariate DCC-t-copula -------------------------
# 
# get_DCC_biv_est_AIC = function(uni_spec1, uni_spec2, ts1, ts2){
# 
#   # spec
#   BivDCC_spec = cgarchspec(uspec = multispec(list(uni_spec1, uni_spec2)), 
#                            dccOrder = c(1, 1),
#                            distribution.model = list(copula = "mvt", 
#                                                      method = "ML", 
#                                                      time.varying = TRUE, 
#                                                      transformation = "parametric"))
# 
#   # fit
#   BivDCC_fit = try(cgarchfit(spec = BivDCC_spec, data = cbind(ts1, ts2), 
#                              solver = c("hybrid", "solnp")))
#   if(inherits(BivDCC_fit, "try-error")){
#     return(list("param" = rep(NA, 3), "AIC" = NA))
#   }
#   
#   # copula estimates and AIC
#   est = coef(BivDCC_fit, type = "dcc")
#   AIC = 2*length(coef(BivDCC_fit)) -2*(likelihood(BivDCC_fit))
#   
#   return(list("param" = est, "AIC" = AIC, "DCC_fit" = BivDCC_fit))
# }
# 

#------------------ Copula: Multivariate estimation ----------------------------

get_cop_est_AIC_higherD = function(list_of_fits, copula){
  
  # get dim
  dim = length(list_of_fits)
  
  # get PIT
  for(i in 1:dim) {
    assign(paste("u", i, sep = ""), as.vector(pit(list_of_fits[[i]])))
  }
  data = eval(parse(text=paste("cbind(", paste0(paste("u", 1:dim, sep = ""), 
                                                collapse = ", "), ")", sep = "")))
  
  # est cop
  switch (copula,
          
          "normal" = {
            
            est = try(fitCopula(copula = normalCopula(dim=dim, dispstr = "un"), 
                                data = data, estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = normalCopula(dim=dim, dispstr = "un"), 
                                  data = data, estimate.variance = F, method = "itau"))
            }
          },
          
          "t" = {
            
            est = try(fitCopula(copula = tCopula(dim=dim, dispstr = "un"), 
                                data = data, estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = tCopula(dim=dim, dispstr = "un"), 
                                  data = data, estimate.variance = F, method = "itau"))
            }
          },
          
          "clayton" = {
            
            est = try(fitCopula(copula = claytonCopula(dim=dim), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = claytonCopula(dim=dim), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
          
          "gumbel" = {
            
            est = try(fitCopula(copula = gumbelCopula(dim=dim), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = gumbelCopula(dim=dim), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
  )
  
  # get param and compute AIC
  param = est@estimate
  
  if(est@method == "maximum likelihood"){
    
    AIC_1 = as.numeric(2*(sum(sapply(list_of_fits, function(x)length(coef(x)))) + length(coef(est))))
    AIC_2 = as.numeric(-2*(logLik(est) + sum(sapply(list_of_fits, function(x) x@fit$LLH))))
    AIC = AIC_1 + AIC_2
    
  }else{
    AIC = NULL
  }
  
  return(list("param" = param, "AIC" = AIC))
}


#--------------------- Copula: Multivariate DCC-t-copula -----------------------

get_DCC_higherD_est_AIC = function(list_of_specs, data){
  
  # spec
  DCC_spec = cgarchspec(uspec = multispec(list_of_specs), 
                        dccOrder = c(1, 1),
                        distribution.model = list(copula = "mvt", 
                                                  method = "ML", 
                                                  time.varying = TRUE, 
                                                  transformation = "parametric"))
  
  # fit
  DCC_fit = cgarchfit(spec = DCC_spec, 
                      data = data,
                      solver = c("hybrid", "solnp"))

  # copula estimates and AIC
  est = coef(DCC_fit, type = "dcc")
  AIC = 2*length(coef(DCC_fit)) -2*(likelihood(DCC_fit))
  
  return(list("param" = est, "AIC" = AIC, "DCC_fit" = DCC_fit))
}


#---------------------- CoVaR: Bivariate estimation ----------------------------
# 
# get_BivCoVaR = function(fit1, fit2, copula, alpha = 0.05, beta = 0.05){
#   # Note: Computes CoVaR of ts1 given ts2 is in distress.
#   
#   # estimate copula
#   param = get_cop_est_AIC(fit1, fit2, copula)$param
#   
#   # define objective for root finding
#   switch(copula,
#          
#          "normal" = {
#            MinF = function(v){
#              return(pCopula(c(v, alpha), copula = normalCopula(param = param, dispstr = "un")) - alpha*beta)
#            }
#          },
#          
#          "t" = {
#            MinF = function(v){
#              return(pCopula(c(v, alpha), copula = tCopula(param = param[1], df = round(param[2]), dispstr = "un")) - alpha*beta)
#            }
#          },
#          
#          "clayton" = {
#            MinF = function(v){
#              return(pCopula(c(v, alpha), copula = claytonCopula(param = param)) - alpha*beta)
#            }
#          },
#          
#          "gumbel" = {
#            MinF = function(v){
#              return(pCopula(c(v, alpha), copula = gumbelCopula(param = param)) - alpha*beta)
#            }
#          },
#          
#   )
#   
#   # find root
#   root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
#                  maxiter = 10000)$root
#   
#   # inverse margin operator
#   mu = as.vector(fitted(fit1))
#   sd = as.vector(sigma(fit1))
#   
#   CoVaR = mu + sd * qdist("sstd", root, 
#                           shape = coef(fit1)["shape"], 
#                           skew = coef(fit1)["skew"])
#   
#   return(CoVaR)  
# }
# 
# 
# #-------------------- CoVaR: Bivariate estimation - TV -------------------------
# 
# get_RhoPath_Patton = function(param, data){
#   
#   # extract params
#   a = param[1]
#   b = param[2]
#   c = param[3]
#   df = param[4]
#   
#   # init rho
#   start_rho = fitCopula(copula = tCopula(df = df, df.fixed = TRUE, dispstr = "un"), 
#                         data = data, estimate.variance = FALSE)@estimate[1]
#   rho = rep(start_rho, nrow(data))
#   
#   # perform Patton update
#   rho = UpdatePatton(thetaInitial = rho, a = a, b = b, c = c, df = df, 
#                      data = data)
#   
#   return(rho)
# }
# 
# 
# get_BivCoVaR_TV = function(method, fit1, fit2, uni_spec1, uni_spec2, ts1, ts2,
#                            alpha = 0.05, beta = 0.05){
#   # Note: Computes CoVaR of ts1 given ts2 is in distress.
#   
#   if(!is.element(method, c("Patton", "DCC"))){
#     stop("Only 'Patton' and 'DCC' are available for time-varying CoVaR.")
#   }
#   
#   if(method == "Patton"){
#     
#     # estimate copula
#     tmp = get_Patton_est_AIC(fit1, fit2)
#     param = tmp$param
#     data  = tmp$data
#     
#     # get all R_t and df
#     rho = get_RhoPath_Patton(param, data)  
#     df = round(param[4])
#     
#     # get margin info
#     mu = as.vector(fitted(fit1))
#     sd = as.vector(sigma(fit1))
#     
#     shape = coef(fit1)["shape"]
#     skew  = coef(fit1)["skew"]
#     
#   }else{
#     
#     # estimate copula
#     tmp = get_DCC_biv_est_AIC(uni_spec1, uni_spec2, ts1, ts2)
#     #param = tmp$param
#     DCC_fit = tmp$DCC_fit
#     
#     # get all R_t and df
#     rho = sapply(DCC_fit@mfit$Rt, function(x){x[1,2]})
#     df = round(coef(DCC_fit)["[Joint]mshape"])
#     
#     # get margin info
#     mu = as.vector(fitted(DCC_fit)[,1])
#     sd = as.vector(sigma(DCC_fit)[,1])
#     
#     shape = coef(DCC_fit)["[ts1].shape"]
#     skew  = coef(DCC_fit)["[ts1].skew"]
#   }
#   
#   # compute CoVaR numerically
#   CoVaR = c()
#   
#   for(t in seq_along(rho)){
#     
#     # define object for root finding
#     MinF = function(v){
#       return(pCopula(c(v, alpha), copula = tCopula(param = rho[t], df = df, dispstr = "un")) - alpha*beta)
#     }
#     
#     # find root
#     root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
#                    maxiter = 10000)$root
#     
#     # invert margin
#     CoVaR[t] = mu[t] + sd[t] * qdist("sstd", root, shape = shape, skew = skew)
#   }
#   
#   return(CoVaR)
# }


#------------------------ CoVaR: MCoVaR & VCoVaR -------------------------------

get_MCoVaR_VCoVaR = function(measure, list_of_fits, Y_name, copula, 
                             alpha = 0.95, beta = 0.95){
  
  # Note: Computes MCoVaR or VCoVaR of ts Y_name as the Y-variable.

  if(!is.element(measure, c("MCoVaR", "VCoVaR", "VCoES", "MCoES"))){
    stop("Only 'MCoVaR' 'VCoVaR' 'VCoES' 'MCoES' are available in this call.")
  }
  
  # get Y_ind
  Y_ind = which(names(list_of_fits) == Y_name)
  
  # get dim
  dim = length(list_of_fits)
  
  # estimate copula
  param = get_cop_est_AIC_higherD(list_of_fits, copula)$param
  
  # inverse margin operator
  fitY = list_of_fits[[Y_name]]
  
  mu = as.vector(fitted(fitY))
  sd = as.vector(sigma(fitY))
  
  # define multivariate copula object
  switch(copula,
         
         "normal" = {
           copMulti = normalCopula(param = param, dim = dim, dispstr = "un")
         },
         
         "t" = {
           copMulti = tCopula(param = param[-length(param)], 
                              df = round(param[length(param)]), 
                              dim = dim, dispstr = "un")
         },
         
         "clayton" = {
           copMulti = claytonCopula(param = param, dim = dim)
         },
         
         "gumbel" = {
           copMulti = gumbelCopula(param = param, dim = dim)
         }
  )
  
  set.seed(123)
  
  
  computeVCoES <- function(i){
    seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
    
    F_vAu = function(v){
      vecV = rep(alpha, dim)
      vecV[Y_ind] = v
      
      vecA = rep(alpha, dim)
      vecA[Y_ind] = 1
      
      return((v - pCopula(vecV, copula = copMulti))/(1-pCopula(vecA, copula = copMulti)))
    }
    h_tvar = function(v){
      return(max(0,(v-beta)/(1-beta)))
    }
    #compute integral (21)
    
    g1 <- function(s){return(mu[i] + sd[i] * qdist("sstd", s, 
                                                   shape = coef(fitY)["shape"], 
                                                   skew = coef(fitY)["skew"]))}
    F_vAu_values <- sapply(seq_pts,F_vAu)
    h_tvar_values <- sapply(F_vAu_values,h_tvar)
    g1_values <- g1(seq_pts[1:999])
    dg2 <- diff(h_tvar_values)
    MCoVaR_VCoVaR[i] <- sum(g1_values*dg2)
    return(MCoVaR_VCoVaR[i])
  }
  
  computeMCoES <- function(i){
    
    # rotate copula
    copVul = rotCopula(copMulti)
    
    seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
    F_vAu_rot = function(v){
      vecV = rep(1-alpha, dim)
      vecV[Y_ind] = 1-v
      
      vecA = rep(1-alpha, dim)
      vecA[Y_ind] = 1
      
      return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul)))
    }
    h_tvar = function(v){
      return(max(0,(v-beta)/(1-beta)))
    }
    #compute integral (22)
    g1 <- function(s){return(mu[i] + sd[i] * qdist("sstd", s, 
                                             shape = coef(fitY)["shape"], 
                                             skew = coef(fitY)["skew"]))}
    F_vAu_values <- sapply(seq_pts,F_vAu_rot)
    h_tvar_values <- sapply(F_vAu_values,h_tvar)
    # print(h_tvar_values)
    g1_values <- g1(seq_pts[1:999])
    dg2 <- diff(h_tvar_values)
    MCoVaR_VCoVaR[i] <- sum(g1_values*dg2)
    return(MCoVaR_VCoVaR[i])
  }
  
  
  if(measure == "VCoVaR"){
    
    # rotate copula
    copVul = rotCopula(copMulti)
    
    # define minimization objective
    MinF = function(v){
      vecV = rep(alpha, dim)
      vecV[Y_ind] = 1
      
      vecA = rep(alpha, dim)
      vecA[Y_ind] = v
      
      return((v - pCopula(vecA, copula = copMulti) ) - 
               (beta * (1 - pCopula(vecV, copula = copMulti))))
      

    }
    root<- 1
    
    tryCatch({
    root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                   maxiter = 10000)$root}, error = function(e){
                   })
    
    MCoVaR_VCoVaR = mu + sd * qdist("sstd", root, 
                                    shape = coef(fitY)["shape"], 
                                    skew = coef(fitY)["skew"])
    
  }else if(measure == "MCoVaR"){
    # rotate copula
    copVul = rotCopula(copMulti)
    
    # define minimization objective
    MinF = function(v){
      vecV = rep(1-alpha, dim)
      vecV[Y_ind] = 1-v
      
      vecA = rep(1-alpha, dim)
      vecA[Y_ind] = 1
      
      return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul))-beta)
    }
    # find root
    root<- 1
    
    tryCatch({
      root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                     maxiter = 10000)$root}, error = function(e){
                     })
    MCoVaR_VCoVaR = mu + sd * qdist("sstd", root, 
                                    shape = coef(fitY)["shape"], 
                                    skew = coef(fitY)["skew"])
    
  }
  else if(measure == "VCoES"){
    MCoVaR_VCoVaR <- sapply(1:length(mu), computeVCoES)

  }
  else{
    MCoVaR_VCoVaR <- sapply(1:length(mu), computeMCoES)
  }
  return(MCoVaR_VCoVaR)
  
}


#-------------------- CoVaR: MCoVaR / VCoVaR - TV (DCC) ------------------------

get_MCoVaR_VCoVaR_DCC = function(measure, list_of_specs, data, Y_name, 
                                 alpha = 0.95, beta = 0.95){
  
  # Note: Computes time-varying MCoVaR or VCoVaR of ts Y_name as the Y-variable.

  if(!is.element(measure, c("MCoVaR", "VCoVaR", "VCoES", "MCoES"))){
    stop("Only 'MCoVaR', 'VCoVaR', 'VCoES', 'MCoES' are available in this call.")
  }
  
  # get Y_ind
  Y_ind = which(names(list_of_specs) == Y_name)
  
  # get dim
  dim = length(list_of_specs)
  
  # set colnames of 'data' to access rmgarch output later
  colnames(data) = paste("ts", 1:dim, sep = "")
  
  # estimate DCC model
  tmp = get_DCC_higherD_est_AIC(list_of_specs = list_of_specs, data = data)
  #param = tmp$param
  DCC_fit = tmp$DCC_fit
  
  # get all R_t and df
  rho = DCC_fit@mfit$Rt
  df = round(coef(DCC_fit)["[Joint]mshape"])
  
  # get margin info
  mu = as.vector(fitted(DCC_fit)[, Y_ind])
  sd = as.vector(sigma(DCC_fit)[, Y_ind])
  
  shape = coef(DCC_fit)[paste("[ts", Y_ind, "].shape", sep = "")]
  skew  = coef(DCC_fit)[paste("[ts", Y_ind, "].skew", sep = "")]
  
  # compute MCoVaR/VCoVaR numerically
  MCoVaR_VCoVaR = c()
  
  for(t in seq_along(rho)){
    
    set.seed(t)
    
    # define copula object
    copMulti = tCopula(param = P2p(rho[[t]]), dim = dim, df = df, 
                       df.fixed = TRUE, dispstr = "un")
    
    if(measure == "VCoVaR"){
      
      # rotate copula
      copVul = rotCopula(copMulti)
      
      # define minimization objective
      MinF = function(v){
        vecV = rep(alpha, dim)
        vecV[Y_ind] = 1
        
        vecA = rep(alpha, dim)
        vecA[Y_ind] = v
        
        return((v - pCopula(vecA, copula = copMulti))  - 
                 (beta * (1 - pCopula(vecV, copula = copMulti))))
      }
      
      # find root
      root<- 1
      
      tryCatch({
        root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                       maxiter = 10000)$root}, error = function(e){
                       })
      # invert margin
      MCoVaR_VCoVaR[t] = mu[t] + sd[t] * qdist("sstd", root, shape = shape, 
                                               skew = skew)
      
    }else if(measure == "MCoVaR"){
      # rotate copula
      copVul = rotCopula(copMulti)
      
      # define minimization objective
      MinF = function(v){
        vecV = rep(1-alpha, dim)
        vecV[Y_ind] = 1-v
        
        vecA = rep(1-alpha, dim)
        vecA[Y_ind] = 1
        
        return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul))-beta)
      }
      # find root
      root<- 1
      
      tryCatch({
        root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                       maxiter = 10000)$root}, error = function(e){
                       })
      # invert margin
      MCoVaR_VCoVaR[t] = mu[t] + sd[t] * qdist("sstd", root, shape = shape, 
                                            skew = skew)
    }
    else if(measure == "VCoES"){
      seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
      
      F_vAu = function(v){
        vecV = rep(alpha, dim)
        vecV[Y_ind] = v
        
        vecA = rep(alpha, dim)
        vecA[Y_ind] = 1
        
        return((v - pCopula(vecV, copula = copMulti))/(1-pCopula(vecA, copula = copMulti)))
      }
      h_tvar = function(v){
        return(max(0,(v-beta)/(1-beta)))
      }
      #compute integral (21)
      g1 <- function(s){return(mu[t] + sd[t] * qdist("sstd", s, 
                                                     shape = shape, 
                                                     skew = skew))}
      F_vAu_values <- sapply(seq_pts,F_vAu)
      h_tvar_values <- sapply(F_vAu_values,h_tvar)
      g1_values <- g1(seq_pts[1:999])
      dg2 <- diff(h_tvar_values)
      MCoVaR_VCoVaR[t] <- sum(g1_values*dg2)
      
    }
    else{
      # rotate copula
      copVul = rotCopula(copMulti)
      
      seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
      F_vAu_rot = function(v){
        vecV = rep(1-alpha, dim)
        vecV[Y_ind] = 1-v
        
        vecA = rep(1-alpha, dim)
        vecA[Y_ind] = 1
        
        return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul)))
      }
      h_tvar = function(v){
        return(max(0,(v-beta)/(1-beta)))
      }
      #compute integral (22)
      g1 <- function(s){return(mu[t] + sd[t] * qdist("sstd", s, 
                                                     shape = shape, 
                                                     skew = skew))}
      F_vAu_values <- sapply(seq_pts,F_vAu_rot)
      h_tvar_values <- sapply(F_vAu_values,h_tvar)
      # print(h_tvar_values)
      g1_values <- g1(seq_pts[1:999])
      dg2 <- diff(h_tvar_values)
      MCoVaR_VCoVaR[t] <- sum(g1_values*dg2)
    }
    return(MCoVaR_VCoVaR)
    
  }
}



# #------------------------- CoVaR: Bivariate Evaluation -------------------------
# 
# eval_Biv = function(ts1, ts2, CoVaR, VaR2){
# 
#   # check VaR exceedences of ts2
#   exc = which(ts2 <= VaR2)
#   
#   # consider only CoVaR of those observations 
#   red_CoVaR = rep(NA, length(CoVaR))
#   red_CoVaR[exc] = CoVaR[exc]
#   
#   # get CoVaR violations
#   CoVaR_exc  = which(ts1 <= red_CoVaR)
#   CoVaR_rate = length(CoVaR_exc)/length(exc)
#   
#   return(list("rate"      = round(CoVaR_rate, 4), 
#               "abs"       = length(CoVaR_exc), 
#               "CoVaR_exc" = CoVaR_exc,
#               "exc"       = exc))
# }
# 
# 
#---------------------- CoVaR: MCoVaR/VCoVaR Evaluation ------------------------

eval_MCoVaR_VCoVaR = function(measure, ts_Y, MCoVaR_VCoVaR, ts_X, VaR_X){
  
  if(!is.element(measure, c("MCoVaR", "VCoVaR","VCoES","MCoES"))){
    stop("Only 'MCoVaR' and 'VCoVaR' are available in this call.")
  }
  
  if(!(is.list(ts_X) & is.list(VaR_X))){
    stop("ts_X and VaR_X should be lists.")
  }
  
  if(!all(names(ts_X) == names(VaR_X))){
    stop("ts and VaR should match.")
  }
  
  # compute individual VaR exceedences of the X variables
  exc_X = list()
  
  for(name in names(ts_X)){
    exc_X[[name]] = which(ts_X[[name]] >= VaR_X[[name]])
  }

  mu = mean(MCoVaR_VCoVaR)
  
  
    # aggregate them
  if(measure == "MCoVaR"){
    exc_X_agg = sort(Reduce(intersect, exc_X))
  }else if(measure == "VCoVaR"){
    exc_X_agg = sort(unique(unlist(exc_X)))
  }else if(measure == "MCoES"){
    exc_X_agg = sort(Reduce(intersect, exc_X))
    test_stat = rep(0, length(MCoVaR_VCoVaR))
    for(i in seq_along(exc_X_agg)){
      test_stat[i] =  (ts_Y[i] - MCoVaR_VCoVaR[i])/( MCoVaR_VCoVaR[i] - mu)}
     rate_tmp = t.test(test_stat)$p.value
    }else {
      exc_X_agg = sort(unique(unlist(exc_X)))
      test_stat = rep(0, length(MCoVaR_VCoVaR))
      for(i in seq_along(exc_X_agg)){
        test_stat[i] =  (ts_Y[i] - MCoVaR_VCoVaR[i])/( MCoVaR_VCoVaR[i] - mu)}
      rate_tmp = t.test(test_stat)$p.value}
  

  
  # consider only MCoVaR/VCoVaR of those observations 
  red_MCoVaR_VCoVaR = rep(NA, length(MCoVaR_VCoVaR))
  red_MCoVaR_VCoVaR[exc_X_agg] = MCoVaR_VCoVaR[exc_X_agg]
  
  # get violations
  MCoVaR_VCoVaR_exc  = which(ts_Y >= red_MCoVaR_VCoVaR)
  
  if (measure =="VCoVaR"||"MCoVaR"){
  MCoVaR_VCoVaR_rate = length(MCoVaR_VCoVaR_exc)/length(exc_X_agg)
  }else{
  MCoVaR_VCoVaR_rate = rate_tmp}
  
  return(list("rate" = round(MCoVaR_VCoVaR_rate, 4), 
              "MCoVaR_VCoVaR_exc" = MCoVaR_VCoVaR_exc,
              "exc_X_agg" = exc_X_agg))
}


==> Code/Empirical_Study/setup.R <==
# VaR violations (loads univariate_model_definition.R and functions.R)
source("VaR_violations.R")
rm(res)

#----------------------------------- Setup -------------------------------------

copula_static = c("normal", "t", "clayton", "gumbel")
copula_TV     = c("Patton", "DCC")
copula_full   = c(copula_static, copula_TV)

combs = c("BTC-ETH", "BTC-LTC", "BTC-XMR", "BTC-XRP", "BTC-SysBTC",
          "ETH-BTC", "ETH-LTC", "ETH-XMR", "ETH-XRP", "ETH-SysETH",
          "LTC-BTC", "LTC-ETH", "LTC-XMR", "LTC-XRP", "LTC-SysLTC",
          "XMR-BTC", "XMR-ETH", "XMR-LTC", "XMR-XRP", "XMR-SysXMR",
          "XRP-BTC", "XRP-ETH", "XRP-LTC", "XRP-XMR", "XRP-SysXRP")

fits = list("BTC" = fitrBTC, 
            "ETH" = fitrETH, 
            "LTC" = fitrLTC, 
            "XMR" = fitrXMR, 
            "XRP" = fitrXRP, 
            "SysBTC" = fitrSysBTC, 
            "SysETH" = fitrSysETH,
            "SysLTC" = fitrSysLTC, 
            "SysXMR" = fitrSysXMR, 
            "SysXRP" = fitrSysXRP)

fits_CC = list("BTC" = fitrBTC, 
               "ETH" = fitrETH, 
               "LTC" = fitrLTC, 
               "XMR" = fitrXMR, 
               "XRP" = fitrXRP)

ts = list("BTC" = rBTC, 
          "ETH" = rETH, 
          "LTC" = rLTC, 
          "XMR" = rXMR, 
          "XRP" = rXRP, 
          "SysBTC" = rSysBTC, 
          "SysETH" = rSysETH,
          "SysLTC" = rSysLTC, 
          "SysXMR" = rSysXMR, 
          "SysXRP" = rSysXRP)

ts_CC = list("BTC" = rBTC, 
             "ETH" = rETH, 
             "LTC" = rLTC, 
             "XMR" = rXMR, 
             "XRP" = rXRP)

specs = list("BTC" = specrBTC, 
             "ETH" = specrETH, 
             "LTC" = specrLTC, 
             "XMR" = specrXMR, 
             "XRP" = specrXRP, 
             "SysBTC" = specrSys, 
             "SysETH" = specrSys,
             "SysLTC" = specrSys, 
             "SysXMR" = specrSys, 
             "SysXRP" = specrSys)

specs_CC = list("BTC" = specrBTC, 
                "ETH" = specrETH, 
                "LTC" = specrLTC, 
                "XMR" = specrXMR, 
                "XRP" = specrXRP)

VaR = list("BTC" = VaR_rBTC, 
           "ETH" = VaR_rETH, 
           "LTC" = VaR_rLTC, 
           "XMR" = VaR_rXMR, 
           "XRP" = VaR_rXRP, 
           "SysBTC" = VaR_rSysBTC, 
           "SysETH" = VaR_rSysETH,
           "SysLTC" = VaR_rSysLTC, 
           "SysXMR" = VaR_rSysXMR, 
           "SysXRP" = VaR_rSysXRP)

VaR_CC = list("BTC" = VaR_rBTC, 
              "ETH" = VaR_rETH, 
              "LTC" = VaR_rLTC, 
              "XMR" = VaR_rXMR, 
              "XRP" = VaR_rXRP)


==> Code/ParallelComputing/ACF_PACF.R <==
library("rugarch")

# univariate model definition
source("Univariate_model_definition.R")

# get standardized residuals
resBTC = as.vector(residuals(fitrBTC, standardize = T))
resETH = as.vector(residuals(fitrETH, standardize = T))
resLTC = as.vector(residuals(fitrLTC, standardize = T))
resXMR = as.vector(residuals(fitrXMR, standardize = T))
resXRP = as.vector(residuals(fitrXRP, standardize = T))

# same for Systems
resSysBTC = as.vector(residuals(fitrSysBTC, standardize = T))
resSysETH = as.vector(residuals(fitrSysETH, standardize = T))
resSysLTC = as.vector(residuals(fitrSysLTC, standardize = T))
resSysXMR = as.vector(residuals(fitrSysXMR, standardize = T))
resSysXRP = as.vector(residuals(fitrSysXRP, standardize = T))

create_acf_pacf_plot = function(res, name){
  
  # create file
  pdf(file =  paste(name, "_pacf_acf.pdf", sep = ""), width = 10, height = 6)
  
  # fill it
  par(mfrow = c(2,1), mai = c(0.8, 0.82, 0.3, 0.42))
  acf(res, main = "")
  pacf(res, main = "")
  
  # close
  dev.off()
}


#----------------------------- ACF/PACF PLOTS -----------------------------

create_acf_pacf_plot(resBTC, "BTC")
create_acf_pacf_plot(resETH, "ETH")
create_acf_pacf_plot(resLTC, "LTC")
create_acf_pacf_plot(resXMR, "XMR")
create_acf_pacf_plot(resXRP, "XRP")


create_acf_pacf_plot(resSysBTC, "SysBTC")
create_acf_pacf_plot(resSysETH, "SysETH")
create_acf_pacf_plot(resSysLTC, "SysLTC")
create_acf_pacf_plot(resSysXMR, "SysXMR")
create_acf_pacf_plot(resSysXRP, "SysXRP")

==> Code/ParallelComputing/Cop_est.R <==
# setup (loads VaR_violations.R, univariate_model_definition.R and functions.R)
source("setup.R")

# 
# #------------------------- Copula: Bivariate static est ------------------------
# 
# Biv_Cop_n = list()
# Biv_Cop_t = list()
# Biv_Cop_c = list()
# Biv_Cop_g = list()
# 
# for(comb in combs){
#   for(cop in copula_static){
#     
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     # estimate copula
#     result = get_cop_est_AIC(fit1 = fit1, fit2 = fit2, 
#                              copula = cop)
#     
#     # store results
#     switch(cop,
#            
#            "normal" = {
#              Biv_Cop_n[[comb]] = result
#            },
#            
#            "t" = {
#              Biv_Cop_t[[comb]] = result
#            },
#            
#            "clayton" = {
#              Biv_Cop_c[[comb]] = result
#            },
#            
#            "gumbel" = {
#              Biv_Cop_g[[comb]] = result
#            },
#     )
#   }
# }
# 
# # create table
# cop_tbl = rbind(sapply(Biv_Cop_n, function(x) x$param),
#                 sapply(Biv_Cop_n, function(x) x$AIC),
#                 sapply(Biv_Cop_t, function(x) x$param[1]),
#                 sapply(Biv_Cop_t, function(x) x$param[2]),
#                 sapply(Biv_Cop_t, function(x) x$AIC),
#                 sapply(Biv_Cop_c, function(x) x$param),
#                 sapply(Biv_Cop_c, function(x) x$AIC),
#                 sapply(Biv_Cop_g, function(x) x$param),
#                 sapply(Biv_Cop_g, function(x) x$AIC))
# 
# rownames(cop_tbl) = c("theta_n", "AIC_n", 
#                       "theta_t", "df_t", "AIC_t",
#                       "theta_c", "AIC_c",
#                       "theta_g", "AIC_g")
# 
# 
# #----------------------- Copula: Bivariate Patton & DCC ------------------------
# 
# Biv_Cop_Pat = list()
# Biv_Cop_DCC = list()
# 
# # compute time-varying CoVaRs
# for(comb in combs){
#   for(method in copula_TV){
#     
#     # which CCs
#     cryptos = strsplit(comb, split = "-")[[1]]
#     CC1 = cryptos[1]
#     CC2 = cryptos[2]
#     
#     # corresponding fits, specs and ts
#     fit1 = fits[[CC1]]
#     fit2 = fits[[CC2]]
#     
#     spec1 = specs[[CC1]]
#     spec2 = specs[[CC2]]
#     
#     ts1 = ts[[CC1]]
#     ts2 = ts[[CC2]]
#     
#     # store result
#     switch(method,
#            
#            "Patton" = {
#              Biv_Cop_Pat[[comb]] = get_Patton_est_AIC(fit1 = fit1, fit2 = fit2)
#             
#            },
#            
#            "DCC" = {
#              Biv_Cop_DCC[[comb]] = get_DCC_biv_est_AIC(uni_spec1 = spec1, 
#                                                        uni_spec2 = spec2,
#                                                        ts1 = ts1, 
#                                                        ts2 = ts2)
#            }
#     )
#   }
# }
# 
# cop_tbl2 = rbind(sapply(Biv_Cop_Pat, function(x) x$param[1]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[2]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[3]),
#                  sapply(Biv_Cop_Pat, function(x) x$param[4]),
#                  sapply(Biv_Cop_Pat, function(x) x$AIC),
#                  sapply(Biv_Cop_DCC, function(x) x$param[1]),
#                  sapply(Biv_Cop_DCC, function(x) x$param[2]),
#                  sapply(Biv_Cop_DCC, function(x) x$param[3]),
#                  sapply(Biv_Cop_DCC, function(x) x$AIC))
# 
# rownames(cop_tbl2) = c("omega_theta", "beta_theta", "c_theta", "v", "AIC_Pat",
#                        "a", "b", "v", "AIC")


#------------------ Copula: Multivariate static estimation ---------------------

h1 = get_cop_est_AIC_higherD(fits_CC, copula = "normal")
h2 = get_cop_est_AIC_higherD(fits_CC, copula = "t")
h3 = get_cop_est_AIC_higherD(fits_CC, copula = "clayton")
h4 = get_cop_est_AIC_higherD(fits_CC, copula = "gumbel")


#--------------------- Copula: Multivariate DCC-t-copula -----------------------

data = do.call(cbind, ts_CC)
result = get_DCC_higherD_est_AIC(list_of_specs = specs_CC, data = data)


==> Code/ParallelComputing/Data_loading.R <==
#load CC data
CC_data <- read.csv("CC_data.csv")

date_ts = CC_data$date

BTC = CC_data$BTC
ETH = CC_data$ETH
LTC = CC_data$LTC
XMR = CC_data$XMR
XRP = CC_data$XRP

#log-losses
rBTC = diff(-log(BTC))
rETH = diff(-log(ETH))
rLTC = diff(-log(LTC))
rXMR = diff(-log(XMR))
rXRP = diff(-log(XRP))

# system definitions
rSysBTC = rETH + rLTC + rXMR + rXRP
rSysETH = rBTC + rLTC + rXMR + rXRP
rSysLTC = rBTC + rETH + rXMR + rXRP
rSysXMR = rBTC + rETH + rLTC + rXRP
rSysXRP = rBTC + rETH + rLTC + rXMR

#remove CC data
remove(CC_data)

==> Code/ParallelComputing/Plot_data.R <==
########################################## PLOT DATA #############################################

# load data
source("Data_loading.R")

MaxMinScale = function(ts){
  return((ts - min(ts))/(max(ts)-min(ts)))
}

col = c("blue3", "cornflowerblue", "green3", "red3", "orange")

# setup axis
#par(mfrow = c(1,2), font.axis = 2, font.lab = 2)
par(mfrow = c(1,2), cex.axis = 1.25, cex.lab = 1.25)

year = 2016:2023
year_sta = paste(year, "01-01", sep = "-")
year_idx = which(is.element(date_ts, year_sta))


# plot prices
pdf(file = "plot_prices.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
plot.ts(cbind(MaxMinScale(BTC), MaxMinScale(ETH), MaxMinScale(LTC), MaxMinScale(XMR), MaxMinScale(XRP)), 
        xaxt = "n", plot.type = "single", col = col, ylab = "Standardized Prices", lwd = 2)
axis(1, at = year_idx, labels = year)
legend("topleft", col = col, bty = "n", legend = c("BTC", "ETH", "LTC", "XMR", "XRP"), 
       border = rep(NA, 4), lty = rep(1, 4), density = rep(0, 4), lwd = 2, cex = 1.25)

dev.off()

# plot returns
pdf(file = "plot_returns.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
plot.ts(cbind(rBTC, rETH, rLTC, rXMR, rXRP), plot.type = "single", col = col, 
        ylab = "log-losses", xaxt = "n", lwd = 2)
axis(1, at = year_idx-1, labels = year)
dev.off()


#legend("topright", col = col, bty = "n", legend = c("BTC", "ETH", "LTC", "XMR", "XRP"), 
#       border = rep(NA, 4), lty = rep(1, 4), density = rep(0, 4), lwd = 2, cex = 1.25)

==> Code/ParallelComputing/Plot_srm.R <==
# execute Rel_exc.R
source("Rel_exc.R")

ylim = list("BTC" = c(-1.25, 0.2),
            "ETH" = c(-1.65, 0.35),
            "LTC" = c(-1.2, 0.6),
            "XMR" = c(-1.3, 0.6),
            "XRP" = c(-1.5, 0.6))

points = list("BTC" = c(-0.7, -0.9, -1.1),
              "ETH" = c(-1.1, -1.3, -1.5),
              "LTC" = c(-0.7, -0.9, -1.1),
              "XMR" = c(-0.8, -1.0, -1.2),
              "XRP" = c(-0.9, -1.1, -1.3))
# 
# #-------------------------- Plot: Bivariate CoVaR ------------------------------
# 
# plot_BivCoVaR = function(ts1, ts2, name1, name2, VaR1, VaR2, CoVaR, main = F,
#                          width = 12, height = 7){
#   # setup
#   par(cex.axis = 1.25, cex.lab = 1.25)
#   
#   # init pdf
#   pdf(file = paste("BivCoVaR_", name1, "_", name2, ".pdf", sep = ""),
#       width = width, height = height)
#   
#   # prep for axis
#   year = 2016:2021
#   year_sta = paste(year, "01-01", sep = "-")
#   year_idx = which(is.element(date_ts, year_sta))
#   
#   # evaluate VaR2
#   VaR1_eval = eval_VaR(ts1, VaR1)
#   VaR2_eval = eval_VaR(ts2, VaR2)
#   
#   # evaluate
#   CoVaR_eval = eval_Biv(ts1 = ts1, ts2 = ts2, VaR2 = VaR2, CoVaR = CoVaR)
#   
#   #create plot
#   if(main){
#     main = paste("CoVaR of ", name1, "|", name2,  "- Realized violation rate: ", 
#                  CoVaR_eval$rate, sep = "")
#   }else{
#     main = ""
#   }
# 
#   plot.ts(cbind(ts1, VaR1, CoVaR), plot.type = "single", col = c("blue3", "red3", "green3"),
#           main = main, ylim = ylim[[name1]], ylab = "log-returns", xaxt = "n", lwd = 2)
#   
#   # add axis
#   axis(1, at = year_idx, labels = year)
#   
#   # cases, when ts1 <= VaR1
#   points(VaR1_eval$exc, rep(points[[name1]][1], length(VaR1_eval$exc)), pch = 4)
#   
#   # cases, when condition is fulfilled (ts2 <= VaR2)
#   points(VaR2_eval$exc, rep(points[[name1]][2], length(VaR2_eval$exc)), pch = 4)
#   
#   # exceedences given the fulfilled condition
#   points(CoVaR_eval$CoVaR_exc, rep(points[[name1]][3], length(CoVaR_eval$CoVaR_exc)), pch = 4)
#   
#   # legend and info
#   legend = c(paste("log-return of", name1), paste("5% VaR of", name1), "5% CoVaR")
#   legend("bottom", horiz = TRUE, legend = legend,
#          fill = c("blue3", "red3", "green3"), bty = "n")
#   
#   text(200, points[[name1]][1] + 0.05, bquote(.(name1)<=VaR(.(name1))~":"), pos = 4, cex = 1.05)
#   text(200, points[[name1]][2] + 0.05, bquote(.(name2)<=VaR(.(name2))~":"), pos = 4, cex = 1.05)
#   text(200, points[[name1]][3] + 0.05, bquote(.(name1)<=CoVaR~"|"~.(name2)<=VaR(.(name2))~":"), 
#        pos = 4, cex = 1.05)
#   
#   # close file
#   dev.off()
# }
# 
# # get relevant combs
# #combs_rel = combs[startsWith(combs, "BTC")]
# combs_rel = combs
# 
# for(comb in combs_rel){
# 
#   # which CCs
#   cryptos = strsplit(comb, split = "-")[[1]]
#   CC1 = cryptos[1]
#   CC2 = cryptos[2]
#   
#   # do not consider SCoVaR (is in separate plot below)
#   if(startsWith(CC2, "Sys")){
#     next
#   }
#   
#   # get ts and VaR
#   ts1 = ts[[CC1]]
#   ts2 = ts[[CC2]]
#   
#   VaR1 = VaR[[CC1]]
#   VaR2 = VaR[[CC2]]
#   
#   # create plot
#   plot_BivCoVaR(ts1 = ts1, ts2 = ts2, name1 = CC1, name2 = CC2, 
#                 VaR1 = VaR1, VaR2 = VaR2, CoVaR = Biv_CoVaRs_t[[comb]])
# }
# 

#------------------------- Plot: SCoVaR|MCoVaR|VCoVaR --------------------------

ylim_VSM = list("BTC" = c(-0.5, 2),
                "ETH" = c(-1, 1),
                "LTC" = c(-1, 1),
                "XMR" = c(-1, 1),
                "XRP" = c(-1, 1)) 

plot_VSM_CoVaR = function(name_Y,  main = F, width = 12, height = 7, method){
  
  # get information
  ts_Y   = ts[[name_Y]]
  VaR_Y  = VaR[[name_Y]]
  ES_Y = ES_CC[[name_Y]]
  
 
  if(method == "n"){
    MCoVaR = MCoVaRs_n[[name_Y]]
    VCoVaR = VCoVaRs_n[[name_Y]]
    VCoES = VCoESs_n[[name_Y]]
    MCoES = MCoESs_n[[name_Y]]
    DCoVaR =  D_VCoVaRs_n[[name_Y]]
    DRCoVaR = DR_VCoVaRs_n[[name_Y]]
    DCoES =  D_VCoESs_n[[name_Y]]
    DRCoES = DR_VCoESs_n[[name_Y]]
    DMCoES =  D_MCoESs_n[[name_Y]]
    DRMCoES = DR_MCoESs_n[[name_Y]]
  }else if(method == "t"){
    MCoVaR = MCoVaRs_t[[name_Y]]
    VCoVaR = VCoVaRs_t[[name_Y]]
    VCoES = VCoESs_t[[name_Y]]
    MCoES = MCoESs_t[[name_Y]]
    DCoVaR =  D_VCoVaRs_t[[name_Y]]
    DRCoVaR = DR_VCoVaRs_t[[name_Y]]
    DCoES =  D_VCoESs_t[[name_Y]]
    DRCoES = DR_VCoESs_t[[name_Y]]
    DMCoES =  D_MCoESs_t[[name_Y]]
    DRMCoES = DR_MCoESs_t[[name_Y]]
  }else if(method == "c"){
    MCoVaR = MCoVaRs_c[[name_Y]]
    VCoVaR = VCoVaRs_c[[name_Y]]
    VCoES = VCoESs_c[[name_Y]]
    MCoES = MCoESs_c[[name_Y]]
    DCoVaR =  D_VCoVaRs_c[[name_Y]]
    DRCoVaR = DR_VCoVaRs_c[[name_Y]]
    DCoES =  D_VCoESs_c[[name_Y]]
    DRCoES = DR_VCoESs_c[[name_Y]]
    DMCoES =  D_MCoESs_c[[name_Y]]
    DRMCoES = DR_MCoESs_c[[name_Y]]
  }else if(method == "g"){
    MCoVaR = MCoVaRs_g[[name_Y]]
    VCoVaR = VCoVaRs_g[[name_Y]]
    VCoES = VCoESs_g[[name_Y]]
    MCoES = MCoESs_g[[name_Y]]
    DCoVaR =  D_VCoVaRs_g[[name_Y]]
    DRCoVaR = DR_VCoVaRs_g[[name_Y]]
    DCoES =  D_VCoESs_g[[name_Y]]
    DRCoES = DR_VCoESs_g[[name_Y]]
    DMCoES =  D_MCoESs_g[[name_Y]]
    DRMCoES = DR_MCoESs_g[[name_Y]]
  }
 
 #SCoVaR = Biv_CoVaRs_t[[which(grepl("Sys", names(Biv_CoVaRs_t)) & 
  #                               startsWith(names(Biv_CoVaRs_t), name_Y))]]
  ts_X  = ts_CC[-which(names(ts_CC) == name_Y)]
  VaR_X = VaR_CC[-which(names(VaR_CC) == name_Y)]

  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_CoVaR_", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  # evaluate VaR_Y
  VaR_Y_eval = eval_VaR(ts_Y, VaR_Y)
  
  # evaluate VCoVaR, SCoVaR, MCoVaR
 # VCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "VCoVaR", ts_Y = ts_Y, 
 #                                  MCoVaR_VCoVaR = VCoVaR, ts_X = ts_X, 
 #                                  VaR_X = VaR_X)
  
 # SCoVaR_eval = eval_Biv(ts1   = ts_Y, 
           #              ts2   = eval(parse(text = paste("rSys", name_Y, sep = ""))),
            #             CoVaR = SCoVaR, 
             #            VaR2  = eval(parse(text = paste("VaR_rSys", name_Y, sep = ""))))
  # 
  # MCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "MCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = MCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # plot/text/point setup
  if(main){
    main = paste("VCoVaR, MCoVaR of", name_Y)
  }else{
    main = ""
  }
  
  col   = c("blue3", "red3", rgb(0, 0.675, 0),"blueviolet", "orange")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(ts_Y, VaR_Y, VCoVaR, MCoVaR, VCoES), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
 
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # VCoVaR condition
#  text(coord, at[1], expression(symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
    #   pos = pos, cex = 1)
  
 # points(VCoVaR_eval$exc_X_agg, rep(at[2], length(VCoVaR_eval$exc_X_agg)), 
    #     pch = 4)
  
  # VCoVaR exceedences
#  text(coord, at[3], bquote(.(name_Y)<=VCoVaR ~"|"~symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
     #  pos = pos, cex = 1, col = col[3])

#  points(VCoVaR_eval$MCoVaR_VCoVaR_exc, 
#         rep(at[4], length(VCoVaR_eval$MCoVaR_VCoVaR_exc)), 
#         pch = 4, col = col[3])
  
  # # SCoVaR condition
  # text(coord, at[5], expression(sum(X[i])<="VaR("~sum(X[i])~"):"), pos = pos, 
  #      cex = 1)
  # 
  # points(SCoVaR_eval$exc, rep(at[6], length(SCoVaR_eval$exc)), pch = 4)
  # 
  # # SCoVaR exceedences
  # text(coord, at[7], bquote(.(name_Y)<=SCoVaR ~"|"~sum(X[i])<="VaR("~sum(X[i])~"):"), 
  #      pos = pos, cex = 1, col = col[4])
  # 
  # points(SCoVaR_eval$CoVaR_exc, rep(at[8], length(SCoVaR_eval$CoVaR_exc)), 
  #        pch = 4, col = col[4])
  
  # MCoVaR condition
  # text(coord, at[9], expression(symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1)
  # 
  # points(MCoVaR_eval$exc_X_agg, rep(at[10], length(MCoVaR_eval$exc_X_agg)), 
  #        pch = 4)
  
  # MCoVaR exceedences
  # text(coord, at[11], bquote(.(name_Y)<=MCoVaR ~"|"~symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1, col = col[5])
  # 
  # points(MCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #        rep(at[12], length(MCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #        pch = 4, col = col[5])
  
  # legend
  legend = c(paste("log-loss of", name_Y), paste("95% VaR of", name_Y),  paste("95% VCoVaR of", name_Y),
             paste("95% MCoVaR of", name_Y), paste("95% VCoES of", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  
  pdf(file = paste("VSM_CoVaR_D", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  col   = c("blue3", "red3")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  
  plot.ts(cbind(DCoVaR, DCoES), plot.type = "single", 
          col = col, main = main, ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  legend = c(paste("DVCoVaR of", name_Y), paste("DVCoES", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  
  pdf(file = paste("VSM_CoVaR_DR", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  col   = c("blue3", "red3")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  
  plot.ts(cbind(DRCoVaR), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  legend = c(paste("DRVCoVaR of", name_Y))
    legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  
  pdf(file = paste("VSM_CoES_DR", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  col   = c("blue3", "red3")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  
  plot.ts(cbind(DRCoES), plot.type = "single", 
          col = col, main = main,  ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  legend = c(paste("DRVCoES of", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  
  
  pdf(file = paste("VSM_MCoES_D", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  col   = c("blue3" )
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  
  plot.ts(cbind(DMCoES), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  legend = c(paste("D_MCoES of", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  
  pdf(file = paste("VSM_MCoES_DR", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  col   = c("blue3")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  
  plot.ts(cbind(DRMCoES), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  legend = c(paste("DR_MCoES of", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
}

plot_VSM_VCoES = function(name_Y,  main = F, width = 12, height = 7, method){
  

  if(method == "n"){
    VCoES = VCoESs_n[[name_Y]]
  }else if(method == "t"){
    VCoES = VCoESs_t[[name_Y]]
  }else if(method == "c"){
    VCoES = VCoESs_c[[name_Y]]
  }else if(method == "g"){
    VCoES = VCoESs_g[[name_Y]]
  }
  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_VCoES_", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  # evaluate VaR_Y
 # VaR_Y_eval = eval_VaR(ts_Y, VaR_Y)
  
  # evaluate VCoVaR, SCoVaR, MCoVaR
  # VCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "VCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = VCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # SCoVaR_eval = eval_Biv(ts1   = ts_Y, 
  #              ts2   = eval(parse(text = paste("rSys", name_Y, sep = ""))),
  #             CoVaR = SCoVaR, 
  #            VaR2  = eval(parse(text = paste("VaR_rSys", name_Y, sep = ""))))
  # 
  # MCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "MCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = MCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # plot/text/point setup
  if(main){
    main = paste("VCoES  of", name_Y)
  }else{
    main = ""
  }
  
  col   = c("blue3", "red3", rgb(0, 0.675, 0), "skyblue4","burlywood4","blueviolet")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(VCoES), plot.type = "single", 
          col = col, main = main,  ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # VCoVaR condition
  #  text(coord, at[1], expression(symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #   pos = pos, cex = 1)
  
  # points(VCoVaR_eval$exc_X_agg, rep(at[2], length(VCoVaR_eval$exc_X_agg)), 
  #     pch = 4)
  
  # VCoVaR exceedences
  #  text(coord, at[3], bquote(.(name_Y)<=VCoVaR ~"|"~symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #  pos = pos, cex = 1, col = col[3])
  
  #  points(VCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #         rep(at[4], length(VCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #         pch = 4, col = col[3])
  
  # # SCoVaR condition
  # text(coord, at[5], expression(sum(X[i])<="VaR("~sum(X[i])~"):"), pos = pos, 
  #      cex = 1)
  # 
  # points(SCoVaR_eval$exc, rep(at[6], length(SCoVaR_eval$exc)), pch = 4)
  # 
  # # SCoVaR exceedences
  # text(coord, at[7], bquote(.(name_Y)<=SCoVaR ~"|"~sum(X[i])<="VaR("~sum(X[i])~"):"), 
  #      pos = pos, cex = 1, col = col[4])
  # 
  # points(SCoVaR_eval$CoVaR_exc, rep(at[8], length(SCoVaR_eval$CoVaR_exc)), 
  #        pch = 4, col = col[4])
  
  # MCoVaR condition
  # text(coord, at[9], expression(symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1)
  # 
  # points(MCoVaR_eval$exc_X_agg, rep(at[10], length(MCoVaR_eval$exc_X_agg)), 
  #        pch = 4)
  
  # MCoVaR exceedences
  # text(coord, at[11], bquote(.(name_Y)<=MCoVaR ~"|"~symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1, col = col[5])
  # 
  # points(MCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #        rep(at[12], length(MCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #        pch = 4, col = col[5])
  
  # legend
 legend = c(paste("95% VCoES of", name_Y))

  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
}


plot_VSM_MCoES = function(name_Y,  main = F, width = 12, height = 7, method){
  
  
  if(method == "n"){
    MCoES = MCoESs_n[[name_Y]]
  }else if(method == "t"){
    MCoES = MCoESs_t[[name_Y]]
  }else if(method == "c"){
    MCoES = MCoESs_c[[name_Y]]
  }else if(method == "g"){
    MCoES = MCoESs_g[[name_Y]]
  }
  
  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_MCoES_", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  # evaluate VaR_Y
  # VaR_Y_eval = eval_VaR(ts_Y, VaR_Y)
  
  # evaluate VCoVaR, SCoVaR, MCoVaR
  # VCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "VCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = VCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # SCoVaR_eval = eval_Biv(ts1   = ts_Y, 
  #              ts2   = eval(parse(text = paste("rSys", name_Y, sep = ""))),
  #             CoVaR = SCoVaR, 
  #            VaR2  = eval(parse(text = paste("VaR_rSys", name_Y, sep = ""))))
  # 
  # MCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "MCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = MCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # plot/text/point setup
  if(main){
    main = paste("MCoES of", name_Y)
  }else{
    main = ""
  }
  
  col   = c("blue3", "red3", rgb(0, 0.675, 0), "skyblue4","burlywood4","blueviolet")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(MCoES), plot.type = "single", 
          col = col, main = main,  ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # legend
  legend = c(paste("95% MCoES of", name_Y))
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
}

plot_VSM_DVCoVaR = function(name_Y,  main = F, width = 12, height = 7, method){
  
  
  if(method == "n"){
    DCoVaR =  D_VCoVaRs_n[[name_Y]]
  }else if(method == "t"){
    DCoVaR =  D_VCoVaRs_t[[name_Y]]
  }else if(method == "c"){
    DCoVaR =  D_VCoVaRs_c[[name_Y]]
  }else if(method == "g"){
    DCoVaR =  D_VCoVaRs_c[[name_Y]]
  }
  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_DVCoVaR_", name_Y, ".pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  # evaluate VaR_Y
  # VaR_Y_eval = eval_VaR(ts_Y, VaR_Y)
  
  # evaluate VCoVaR, SCoVaR, MCoVaR
  # VCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "VCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = VCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # SCoVaR_eval = eval_Biv(ts1   = ts_Y, 
  #              ts2   = eval(parse(text = paste("rSys", name_Y, sep = ""))),
  #             CoVaR = SCoVaR, 
  #            VaR2  = eval(parse(text = paste("VaR_rSys", name_Y, sep = ""))))
  # 
  # MCoVaR_eval = eval_MCoVaR_VCoVaR(measure = "MCoVaR", ts_Y = ts_Y, 
  #                                  MCoVaR_VCoVaR = MCoVaR, ts_X = ts_X, 
  #                                  VaR_X = VaR_X)
  
  # plot/text/point setup
  if(main){
    main = paste("DCoVaR  of", name_Y)
  }else{
    main = ""
  }
  
  col   = c("blue3", "red3", rgb(0, 0.675, 0), "skyblue4","burlywood4","blueviolet")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(DCoVaR), plot.type = "single", 
          col = col, main = main,  ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # VCoVaR condition
  #  text(coord, at[1], expression(symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #   pos = pos, cex = 1)
  
  # points(VCoVaR_eval$exc_X_agg, rep(at[2], length(VCoVaR_eval$exc_X_agg)), 
  #     pch = 4)
  
  # VCoVaR exceedences
  #  text(coord, at[3], bquote(.(name_Y)<=VCoVaR ~"|"~symbol("\044")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #  pos = pos, cex = 1, col = col[3])
  
  #  points(VCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #         rep(at[4], length(VCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #         pch = 4, col = col[3])
  
  # # SCoVaR condition
  # text(coord, at[5], expression(sum(X[i])<="VaR("~sum(X[i])~"):"), pos = pos, 
  #      cex = 1)
  # 
  # points(SCoVaR_eval$exc, rep(at[6], length(SCoVaR_eval$exc)), pch = 4)
  # 
  # # SCoVaR exceedences
  # text(coord, at[7], bquote(.(name_Y)<=SCoVaR ~"|"~sum(X[i])<="VaR("~sum(X[i])~"):"), 
  #      pos = pos, cex = 1, col = col[4])
  # 
  # points(SCoVaR_eval$CoVaR_exc, rep(at[8], length(SCoVaR_eval$CoVaR_exc)), 
  #        pch = 4, col = col[4])
  
  # MCoVaR condition
  # text(coord, at[9], expression(symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1)
  # 
  # points(MCoVaR_eval$exc_X_agg, rep(at[10], length(MCoVaR_eval$exc_X_agg)), 
  #        pch = 4)
  
  # MCoVaR exceedences
  # text(coord, at[11], bquote(.(name_Y)<=MCoVaR ~"|"~symbol("\042")~i:~ X[i]<="VaR("~X[i]~"):"), 
  #      pos = pos, cex = 1, col = col[5])
  # 
  # points(MCoVaR_eval$MCoVaR_VCoVaR_exc, 
  #        rep(at[12], length(MCoVaR_eval$MCoVaR_VCoVaR_exc)), 
  #        pch = 4, col = col[5])
  
  # legend
  legend = c(paste("95% DCoVaR of", name_Y))
  
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
}

plot_VSM_D_i_CoVaR = function( main = F, width = 12, height = 7){
  D_i_CoVaR_ETH =  D_i_VCoVaRs_t_BTC[["ETH"]]
    DR_i_CoVaR_ETH = DR_i_VCoVaRs_t_BTC[["ETH"]]
    
    D_i_CoVaR_LTC =  D_i_VCoVaRs_t_BTC[["LTC"]]
    DR_i_CoVaR_LTC = DR_i_VCoVaRs_t_BTC[["LTC"]]
    
    D_i_CoVaR_XMR =  D_i_VCoVaRs_t_BTC[["XMR"]]
    DR_i_CoVaR_XMR = DR_i_VCoVaRs_t_BTC[["XMR"]]
    
    D_i_CoVaR_XRP =  D_i_VCoVaRs_t_BTC[["XRP"]]
    DR_i_CoVaR_XRP = DR_i_VCoVaRs_t_BTC[["XRP"]]
   
  
  # setup
  par(cex.axis = 1.25, cex.lab = 1.25)
  
  # init pdf
  pdf(file = paste("VSM_D_i_CoVaR_BTC.pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
   
 
  
  col   = c("blue3", "red3",  "blueviolet", "orange")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(D_i_CoVaR_ETH, D_i_CoVaR_LTC, D_i_CoVaR_XMR, D_i_CoVaR_XRP), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
 
  # legend
  legend = c("95% D_i_VCoVaR of BTC-ETH",  "95% D_i_VCoVaR of BTC-LTC", "95% D_i_VCoVaR of BTC-XMR", "95% D_i_VCoVaR of BTC-XRP")
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off()
  # init pdf
  pdf(file = paste("VSM_DR_i_CoVaR_BTC.pdf", sep = ""),
      width = width, height = height)
  
  # prep for axis
  year = 2016:2024
  year_sta = paste(year, "01-01", sep = "-")
  year_idx = which(is.element(date_ts, year_sta))
  
  
 
  col   = c("blue3", "red3",  "blueviolet", "orange")
  at    = -1.125 - cumsum(c(0, rep(c(0.08, 0.28), 6)))
  coord = 1500
  pos   = 2
  
  # create plot
  plot.ts(cbind(DR_i_CoVaR_ETH, DR_i_CoVaR_LTC, DR_i_CoVaR_XMR, DR_i_CoVaR_XRP), plot.type = "single", 
          col = col, main = main,   ylab = "log-losses", 
          xaxt = "n", lwd = 1.5)
  
  # add axis
  axis(1, at = year_idx, labels = year)
  
  # legend
  legend = c("95% DR_i_VCoVaR of BTC-ETH",  "95% DR_i_VCoVaR of BTC-LTC", "95% DR_i_VCoVaR of BTC-XMR", "95% DR_i_VCoVaR of BTC-XRP")
  legend("bottom", horiz = TRUE, legend = legend, fill = col, bty = "n")
  
  # close file
  dev.off() 
}



plot_VSM_CoVaR(name_Y = "BTC", method = "t")
plot_VSM_MCoES(name_Y = "BTC", method = "")
plot_VSM_VCoES(name_Y = "BTC", method = "n")
plot_VSM_DVCoVaR(name_Y = "BTC", method = "n")

plot_VSM_CoVaR(name_Y = "ETH", method = "t")
plot_VSM_MCoES(name_Y = "ETH", method = "n")
plot_VSM_VCoES(name_Y = "ETH", method = "n")
plot_VSM_DVCoVaR(name_Y = "ETH", method = "n")


plot_VSM_CoVaR(name_Y = "LTC", method = "t")
plot_VSM_MCoES(name_Y = "LTC", method = "n")
plot_VSM_VCoES(name_Y = "LTC", method = "n")
plot_VSM_DVCoVaR(name_Y = "LTC", method = "n")


plot_VSM_CoVaR(name_Y = "XMR", method = "t")
plot_VSM_MCoES(name_Y = "XMR", method = "n")
plot_VSM_VCoES(name_Y = "XMR", method = "n")
plot_VSM_DVCoVaR(name_Y = "XMR", method = "n")


plot_VSM_CoVaR(name_Y = "XRP", method = "t")
plot_VSM_MCoES(name_Y = "XRP", method = "n")
plot_VSM_VCoES(name_Y = "XRP", method = "n")
plot_VSM_DVCoVaR(name_Y = "XRP", method = "n")

plot_VSM_D_i_CoVaR 



==> Code/ParallelComputing/Rel_exc.R <==
 # setup (loads VaR_violations.R, univariate_model_definition.R and functions.R)
source("setup.R")
sTime <- Sys.time()
num_cores <- 23
cl <- makeCluster(num_cores)
clusterEvalQ(cl, {library("copula","rugarch")})
clusterExport(cl, c("get_MCoVaR_VCoVaR","qdist"))

#------------------------------ Bivariate CoVaR --------------------------------

Biv_CoVaRs_n = list()
Biv_CoVaRs_t = list()
Biv_CoVaRs_c = list()
Biv_CoVaRs_g = list()

# compute CoVaRs
for(comb in combs){
  for(cop in copula_static){
    
    # which CCs
    cryptos = strsplit(comb, split = "-")[[1]]
    CC1 = cryptos[1]
    CC2 = cryptos[2]
    
    # corresponding fits
    fit1 = fits[[CC1]]
    fit2 = fits[[CC2]]
    
    # estimate CoVaR
    CoVaR = get_BivCoVaR(fit1, fit2, copula = cop)
    
    # store result
    switch(cop,
           
           "normal" = {
             Biv_CoVaRs_n[[comb]] = CoVaR
           },
           
           "t" = {
             Biv_CoVaRs_t[[comb]] = CoVaR
           },
           
           "clayton" = {
             Biv_CoVaRs_c[[comb]] = CoVaR
           },
           
           "gumbel" = {
             Biv_CoVaRs_g[[comb]] = CoVaR
           },
    )
  }
}

#--------------------------- CoVaR: MCoVaR/VCoVaR/MCoES/VCoES ------------------------------

MCoVaRs_n = list()
MCoVaRs_t = list()
MCoVaRs_c = list()
MCoVaRs_g = list()

VCoVaRs_n = list()
VCoVaRs_t = list()
VCoVaRs_c = list()
VCoVaRs_g = list()

MCoESs_n = list()
MCoESs_t = list()
MCoESs_c = list()
MCoESs_g = list()

VCoESs_n = list()
VCoESs_t = list()
VCoESs_c = list()
VCoESs_g = list()

numSplit = 100

for(name in names(fits_CC)){
  for(cop in copula_static){
   # cop = "t"
    #if(cop != "t"){next}

    # estimate MCoVaR
    MCoVaR = get_MCoVaR_VCoVaR(measure = "MCoVaR", list_of_fits = fits_CC, 
                               Y_name = name, copula = cop, N=100)

    # estimate VCoVaR
    VCoVaR = get_MCoVaR_VCoVaR(measure = "VCoVaR", list_of_fits = fits_CC,
                               Y_name = name, copula = cop, N=100)
    
    # estimate MCoES
    MCoES = get_MCoVaR_VCoVaR(measure = "MCoES", list_of_fits = fits_CC,
                               Y_name = name, copula = cop, N=100)
    
    # estimate VCoES
    VCoES = get_MCoVaR_VCoVaR(measure = "VCoES", list_of_fits = fits_CC,
                               Y_name = name, copula = cop, N=100)
    
    # store result
    switch(cop,
           
           "normal" = {
             MCoVaRs_n[[name]] = MCoVaR
             VCoVaRs_n[[name]] = VCoVaR
             MCoESs_n[[name]] = MCoES
             VCoESs_n[[name]] = VCoES
           },
           
           "t" = {
             MCoVaRs_t[[name]] = MCoVaR
             VCoVaRs_t[[name]] = VCoVaR
             MCoESs_t[[name]] = MCoES
             VCoESs_t[[name]] = VCoES
           },
           
           "clayton" = {
             MCoVaRs_c[[name]] = MCoVaR
             VCoVaRs_c[[name]] = VCoVaR
             MCoESs_c[[name]] = MCoES
             VCoESs_c[[name]] = VCoES
           },
           
           "gumbel" = {
             MCoVaRs_g[[name]] = MCoVaR
             VCoVaRs_g[[name]] = VCoVaR
             MCoESs_g[[name]] = MCoES
             VCoESs_g[[name]] = VCoES
           }
    )
  }
}
fTime<- Sys.time()
print(fTime - sTime)

#--------------------------- D_i_VCoVaR--------------------------

D_i_VCoVaRs_t_BTC = list()
D_i_VCoVaRs_t_ETH = list()
D_i_VCoVaRs_t_LTC = list()
D_i_VCoVaRs_t_XMR = list()
D_i_VCoVaRs_t_XRP = list()

DR_i_VCoVaRs_t_BTC = list()
 
numSplit = 100

D_i_VCoVaRs_t_BTC[["ETH"]] = VCoVaRs_t[["BTC"]] -  Biv_CoVaRs_t[["BTC-ETH"]]
DR_i_VCoVaRs_t_BTC[["ETH"]] = D_i_VCoVaRs_t_BTC[["ETH"]] /Biv_CoVaRs_t[["BTC-ETH"]]

D_i_VCoVaRs_t_BTC[["LTC"]] = VCoVaRs_t[["BTC"]] -  Biv_CoVaRs_t[["BTC-LTC"]]
DR_i_VCoVaRs_t_BTC[["LTC"]] = D_i_VCoVaRs_t_BTC[["LTC"]] /Biv_CoVaRs_t[["BTC-LTC"]]

D_i_VCoVaRs_t_BTC[["XMR"]] = VCoVaRs_t[["BTC"]] -  Biv_CoVaRs_t[["BTC-XMR"]]
DR_i_VCoVaRs_t_BTC[["XMR"]] = D_i_VCoVaRs_t_BTC[["XMR"]] /Biv_CoVaRs_t[["BTC-XMR"]]

D_i_VCoVaRs_t_BTC[["XRP"]] = VCoVaRs_t[["BTC"]] -  Biv_CoVaRs_t[["BTC-XRP"]]
DR_i_VCoVaRs_t_BTC[["XRP"]] = D_i_VCoVaRs_t_BTC[["XRP"]] /Biv_CoVaRs_t[["BTC-XRP"]]

#--------------------------- CoVaR: DCC MCoVaR/VCoVaR --------------------------

data = do.call(cbind, ts_CC)

MCoVaRs_DCC = list()
VCoVaRs_DCC = list()
MCoESs_DCC = list()
VCoESs_DCC = list()

for(name in names(specs_CC)){
  
  # estimate MCoVaR
  MCoVaR = get_MCoVaR_VCoVaR_DCC(measure = "MCoVaR", list_of_specs = specs_CC,
                                 data = data, Y_name = name, N=numSplit)
    
  # estimate VCoVaR
  VCoVaR = get_MCoVaR_VCoVaR_DCC(measure = "VCoVaR", list_of_specs = specs_CC,
                                 data = data, Y_name = name, N=numSplit)
    
  # estimate MCoES
  MCoES = get_MCoVaR_VCoVaR_DCC(measure = "MCoES", list_of_specs = specs_CC,
                                 data = data, Y_name = name, N=numSplit)
  
  # estimate VCoES
  VCoES = get_MCoVaR_VCoVaR_DCC(measure = "VCoES", list_of_specs = specs_CC,
                                 data = data, Y_name = name, N=numSplit)
  
  # store result
  MCoVaRs_DCC[[name]] = MCoVaR
  VCoVaRs_DCC[[name]] = VCoVaR
  MCoESs_DCC[[name]] = MCoES
  VCoESs_DCC[[name]] = VCoES
}

#------------------------ Contribution measures ----------------------

D_VCoVaRs_n = list()
D_VCoVaRs_t = list()
D_VCoVaRs_c = list()
D_VCoVaRs_g = list()

DR_VCoVaRs_n = list()
DR_VCoVaRs_t = list()
DR_VCoVaRs_c = list()
DR_VCoVaRs_g = list()

D_VCoESs_n = list()
D_VCoESs_t = list()
D_VCoESs_c = list()
D_VCoESs_g = list()

DR_VCoESs_n = list()
DR_VCoESs_t = list()
DR_VCoESs_c = list()
DR_VCoESs_g = list()

D_MCoESs_n = list()
D_MCoESs_t = list()
D_MCoESs_c = list()
D_MCoESs_g = list()

DR_MCoESs_n = list()
DR_MCoESs_t = list()
DR_MCoESs_c = list()
DR_MCoESs_g = list()


D_VCoVaRs_DCC = list()
D_VCoVaRs_DCC = list()
D_VCoVaRs_DCC = list()
D_VCoVaRs_DCC = list()

DR_VCoVaRs_DCC = list()
DR_VCoVaRs_DCC = list()
DR_VCoVaRs_DCC = list()
DR_VCoVaRs_DCC = list()

D_VCoESs_DCC = list()
D_VCoESs_DCC = list()
D_VCoESs_DCC = list()
D_VCoESs_DCC = list()

DR_VCoESs_DCC = list()
DR_VCoESs_DCC = list()
DR_VCoESs_DCC = list()
DR_VCoESs_DCC = list()

for(name in names(specs_CC)){
  D_VCoVaRs_n[[name]] = VCoVaRs_n[[name]] - VaR_CC[[name]]
  DR_VCoVaRs_n[[name]] = D_VCoVaRs_n[[name]]/VaR_CC[[name]]
  
  D_VCoVaRs_t[[name]] = VCoVaRs_t[[name]] - VaR_CC[[name]]
  DR_VCoVaRs_t[[name]] = D_VCoVaRs_t[[name]]/VaR_CC[[name]]
  
  D_VCoVaRs_c[[name]] = VCoVaRs_c[[name]] - VaR_CC[[name]]
  DR_VCoVaRs_c[[name]] = D_VCoVaRs_c[[name]]/VaR_CC[[name]]
  
  D_VCoVaRs_g[[name]] = VCoVaRs_g[[name]] - VaR_CC[[name]]
  DR_VCoVaRs_g[[name]] = D_VCoVaRs_g[[name]]/VaR_CC[[name]]
  
 # D_VCoVaRs_DCC[[name]] = VCoVaRs_DCC[[name]] - VaR_CC[[name]]
 # DR_VCoVaRs_DCC[[name]] = D_VCoVaRs_DCC[[name]]/VaR_CC[[name]]
  
  
  D_VCoESs_n[[name]] = VCoESs_n[[name]] - ES_CC[[name]]
  DR_VCoESs_n[[name]] = D_VCoESs_n[[name]]/ES_CC[[name]]
  
  D_VCoESs_t[[name]] = VCoESs_t[[name]] - ES_CC[[name]]
  DR_VCoESs_t[[name]] = D_VCoESs_t[[name]]/ES_CC[[name]]
  
  D_VCoESs_c[[name]] = VCoESs_c[[name]] - ES_CC[[name]]
  DR_VCoESs_c[[name]] = D_VCoESs_c[[name]]/ES_CC[[name]]
  
  D_VCoESs_g[[name]] = VCoESs_g[[name]] - ES_CC[[name]]
  DR_VCoESs_g[[name]] = D_VCoESs_g[[name]]/ES_CC[[name]]
  
#  D_VCoESs_DCC[[name]] = VCoESs_DCC[[name]] - ES_CC[[name]]
 # DR_VCoESs_DCC[[name]] = D_VCoESs_DCC[[name]]/ES_CC[[name]]
  
  D_MCoESs_n[[name]] = MCoESs_n[[name]] - ES_CC[[name]]
  DR_MCoESs_n[[name]] = D_MCoESs_n[[name]]/ES_CC[[name]]
  
  D_MCoESs_t[[name]] = MCoESs_t[[name]] - ES_CC[[name]]
  DR_MCoESs_t[[name]] = D_MCoESs_t[[name]]/ES_CC[[name]]
  
  D_MCoESs_c[[name]] = MCoESs_c[[name]] - ES_CC[[name]]
  DR_MCoESs_c[[name]] = D_MCoESs_c[[name]]/ES_CC[[name]]
  
  D_MCoESs_g[[name]] = MCoESs_g[[name]] - ES_CC[[name]]
  DR_MCoESs_g[[name]] = D_MCoESs_g[[name]]/ES_CC[[name]]
  
  
  }

#------------------------ CoVaR: MCoVaR/VCoVaR/MCoES/VCoES Evaluation ----------------------

# prepare output matrix
out_MV = matrix(nrow = 4*length(ts_CC), ncol = length(copula_full))
rownames(out_MV) = c(paste(names(ts_CC), c("MCoVaR"), sep = "-"),
                     paste(names(ts_CC), c("VCoVaR"), sep = "-"),
                     paste(names(ts_CC), c("MCoES"), sep = "-"),
                     paste(names(ts_CC), c("VCoES"), sep = "-"))
colnames(out_MV) = copula_full

# evaluate
for(i in seq_len(nrow(out_MV))){
  for(j in seq_along(copula_full)) {

    # which crypto and measure
    info = strsplit(rownames(out_MV)[i], split = "-")[[1]]
    CC      = info[1]
    measure = info[2]

    # get ts_Y
    ts_Y = ts_CC[[CC]]

    # get list of ts and list of VaR (X)
    ts_X  = ts_CC[-which(names(ts_CC) == CC)]
    VaR_X = VaR_CC[-which(names(VaR_CC) == CC)]

    # get MCoVaR/VCoVaR
    switch(copula_full[j],

           "normal" = {

             if(measure == "MCoVaR"){
               MCoVaR_VCoVaR = MCoVaRs_n[[CC]]
             }else if(measure =="VCoVaR"){
               MCoVaR_VCoVaR = VCoVaRs_n[[CC]]
             }else if(measure == "MCoES"){
               MCoVaR_VCoVaR = MCoESs_n[[CC]]
             }else{
               MCoVaR_VCoVaR = VCoESs_n[[CC]]
             }

           },

           "t" = {

             if(measure == "MCoVaR"){
               MCoVaR_VCoVaR = MCoVaRs_t[[CC]]
             }else if(measure =="VCoVaR"){
               MCoVaR_VCoVaR = VCoVaRs_t[[CC]]
             }else if(measure == "MCoES"){
               MCoVaR_VCoVaR = MCoESs_t[[CC]]
             }else{
               MCoVaR_VCoVaR = VCoESs_t[[CC]]
             }

           },

           "clayton" = {

             if(measure == "MCoVaR"){
               MCoVaR_VCoVaR = MCoVaRs_c[[CC]]
             }else if(measure =="VCoVaR"){
               MCoVaR_VCoVaR = VCoVaRs_c[[CC]]
             }else if(measure == "MCoES"){
               MCoVaR_VCoVaR = MCoESs_c[[CC]]
             }else{
               MCoVaR_VCoVaR = VCoESs_c[[CC]]
             }

           },

           "gumbel" = {

             if(measure == "MCoVaR"){
               MCoVaR_VCoVaR = MCoVaRs_g[[CC]]
             }else if(measure =="VCoVaR"){
               MCoVaR_VCoVaR = VCoVaRs_g[[CC]]
             }else if(measure == "MCoES"){
               MCoVaR_VCoVaR = MCoESs_g[[CC]]
             }else{
               MCoVaR_VCoVaR = VCoESs_g[[CC]]
             }

           }

           # "Patton" = {
           # 
           #   next
           # 
           # },

           # "DCC" = {
           # 
           #   if(measure == "MCoVaR"){
           #     MCoVaR_VCoVaR = MCoVaRs_DCC[[CC]]
           #   }else if(measure =="VCoVaR"){
           #     MCoVaR_VCoVaR = VCoVaRs_DCC[[CC]]
           #   }else if(measure == "MCoES"){
           #     MCoVaR_VCoVaR = MCoESs_DCC[[CC]]
           #   }else{
           #     MCoVaR_VCoVaR = VCoESs_DCC[[CC]]
           #   }
           # }
    )

    # evaluate
    out_MV[i, j] = eval_MCoVaR_VCoVaR(measure = measure, ts_Y = ts_Y,
                                      MCoVaR_VCoVaR = MCoVaR_VCoVaR,
                                      ts_X = ts_X, VaR_X = VaR_X)$rate
  }
}


==> Code/ParallelComputing/Univariate_model_definition.R <==
library("rugarch")

# load data
source("Data_loading.R")

set.seed(312)

#----------------------- Return Margin Modeling -----------------------
#BTC
specrBTC = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "gjrGARCH", garchOrder = c(3,0)),
                      distribution.model = "sstd")
fitrBTC = ugarchfit(spec = specrBTC, data = rBTC, solver = "hybrid")

#ETH
specrETH = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "gjrGARCH", garchOrder = c(3,0)),
                      distribution.model = "sstd")
fitrETH = ugarchfit(spec = specrETH, data = rETH, solver = "hybrid")

#LTC
specrLTC = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 0),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrLTC = ugarchfit(spec = specrLTC, data = rLTC, solver = "hybrid")

#XMR
specrXMR = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrXMR = ugarchfit(spec = specrXMR, data = rXMR, solver = "hybrid")

#XRP
specrXRP = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 0),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")
fitrXRP = ugarchfit(spec = specrXRP, data = rXRP, solver = "hybrid")


#----------------------- Systems -----------------------
specrSys = ugarchspec(mean.model = list(armaOrder = c(0,0), include.mean = 1),
                      variance.model = list(model = "sGARCH", garchOrder = c(1,1)),
                      distribution.model = "sstd")

fitrSysBTC = ugarchfit(spec = specrSys, data = rSysBTC, solver = "hybrid")
fitrSysETH = ugarchfit(spec = specrSys, data = rSysETH, solver = "hybrid")
fitrSysLTC = ugarchfit(spec = specrSys, data = rSysLTC, solver = "hybrid")
fitrSysXMR = ugarchfit(spec = specrSys, data = rSysXMR, solver = "hybrid")
fitrSysXRP = ugarchfit(spec = specrSys, data = rSysXRP, solver = "hybrid")

==> Code/ParallelComputing/Univariate_model_selection.R <==
library("rugarch")
library("WeightedPortTest")

# load data
source("Data_loading.R")


getAllARMA = function(ret, ar.max = 3, ma.max = 3){
  table = expand.grid(0:ar.max, 0:ma.max, 0:1)
  extraCols = 3
  for(i in seq_len(extraCols)){
    table = cbind(table, rep(NA, nrow(table)))  
  }
  colnames(table) = c("AR", "MA", "Mean", "AIC", "LB", "LBsq")
  
  for(i in seq_len(nrow(table))){
    #spec and fit
    spec = arfimaspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]), include.mean = table$Mean[i]),
                      distribution.model = "sstd")
    
    fit = try(arfimafit(spec, data = as.vector(ret), solver = "hybrid"), silent = T)
    if(class(fit) == "try-error"){next}
    
    #AIC
    table$AIC[i] = infocriteria(fit)[1]
    
    #tests
    res = as.vector(residuals(fit))
    df = sum(c(table$AR[i], table$MA[i]))
    
    tmp = try(Box.test(res, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LB[i] = tmp  
    }
    
    tmp = try(Box.test(res^2, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LBsq[i] = tmp  
    }
    
    res = df = NULL
    cat(paste(i, "/", nrow(table), "\n"))
  }
  return(table)
}


getAllARMAGARCH = function(ret, ar.max = 3, ma.max = 3, arch.max = 3, 
                           garch.max = 1, model = "sGARCH"){
  
  table = expand.grid(0:ar.max, 0:ma.max, 0:1, 0:arch.max, 0:garch.max)
  
  if(model == "sGARCH"){
    extraCols = 3
  }else{
    extraCols = 7
  }
  for(i in seq_len(extraCols)){
    table = cbind(table, rep(NA, nrow(table)))  
  }
  
  if(model == "sGARCH"){
    colnames(table) = c("AR", "MA", "Mean", "ARCH", "GARCH", "AIC", "LB", "WLM")
  }else{
    colnames(table) = c("AR", "MA", "Mean", "ARCH", "GARCH", "AIC", "LB", "WLM",
                        "SB", "NSB", "PSB", "JE")
  }
  
  for(i in seq_len(nrow(table))){
    
    #spec and fit
    if(model == "sGARCH"){
      spec = ugarchspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]),include.mean = table$Mean[i]),
                        variance.model = list(model = "sGARCH", garchOrder = c(table$ARCH[i], table$GARCH[i])),
                        distribution.model = "sstd")
    }
    if(model == "gjrGARCH"){
      spec = ugarchspec(mean.model = list(armaOrder = c(table$AR[i], table$MA[i]),include.mean = table$Mean[i]),
                        variance.model = list(model = "gjrGARCH", garchOrder = c(table$ARCH[i], table$GARCH[i])),
                        distribution.model = "sstd")     
    }
    
    fit = try(ugarchfit(spec, data = as.vector(ret), solver = "hybrid"), silent = T)
    if(class(fit) == "try-error"){next}
    
    #AIC
    table$AIC[i] = infocriteria(fit)[1]
    
    #tests
    res = as.numeric(residuals(fit))
    stdres = as.numeric(residuals(fit, standardize = TRUE))
    h.t = as.numeric(sigma(fit))^2
    df = sum(c(table$AR[i], table$MA[i]))
    gdf = sum(c(table$ARCH[i], table$GARCH[i]))
    
    tmp = try(Box.test(stdres, lag = max(df+1, 8), fitdf = df, type = c("Ljung-Box"))$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$LB[i] = tmp  
    }
    
    tmp = try(Weighted.LM.test(res, h.t = h.t, weighted = T, lag = max(gdf+1, 8), type = "correlation", fitdf = gdf)$p.value, silent = T)
    if(class(tmp)!= "try-error"){
      table$WLM[i] = tmp  
    }
    
    if(model != "sGARCH"){
      SB = try(signbias(fit)[,2], silent = T)
      if(class(SB)!= "try-error"){
        table$SB[i]  = SB[1]
        table$NSB[i] = SB[2]
        table$PSB[i] = SB[3]
        table$JE[i]  = SB[4]
      }
    }
    
    res = stdres = h.t = df = gdf = NULL
    cat(paste(i, "/", nrow(table), "\n"))
  }
  return(table)
}


select_model = function(ts){
  
  # Step 1: Calculate all ARMA(p,q) models and consider those fulfilling the LB
  ARMA = getAllARMA(ts, ar.max = 3, ma.max = 3)
  ARMA_red = ARMA[which(ARMA$LB > 0.05),]
  
  
  # Step 2: Select best model according to AIC and test for ARCH effects
  if(nrow(ARMA_red) != 0){
    
    best_idx = order(ARMA_red$AIC)[1]
    ARMA_OPT = ARMA_red[best_idx,]
    
    if(ARMA_OPT$LBsq > 0.05){
      cat("Final model is ARMA.\n")
      return(ARMA_OPT)
    }
  }
  
  cat("ARMA spec not sufficient.\n")
  
  
  # Step 3: Calculate all ARMA(p,q)-GARCH(P,Q) models and consider those fulfilling LB, WLM
  ARMA_GARCH = getAllARMAGARCH(ts, ar.max = 3, ma.max = 3, arch.max = 3, garch.max = 1, 
                               model = "sGARCH")
  ARMA_GARCH_red = ARMA_GARCH[which((ARMA_GARCH$LB > 0.05) & (ARMA_GARCH$WLM > 0.05)),]
  
  
  # Step 4: Select best model according to AIC and test for leverage effects
  if(nrow(ARMA_GARCH_red) != 0){
    
    best_idx = order(ARMA_GARCH_red$AIC)[1]
    ARMA_GARCH_OPT = ARMA_GARCH_red[best_idx,]
    
    spec = ugarchspec(mean.model = list(armaOrder = as.numeric(ARMA_GARCH_OPT[1:2]),
                                        include.mean = as.numeric(ARMA_GARCH_OPT[3])),
                      variance.model = list(model = "sGARCH", 
                                            garchOrder = as.numeric(ARMA_GARCH_OPT[4:5])),
                      distribution.model = "sstd")
    fit = ugarchfit(spec = spec, data = ts, solver = "hybrid")
    
    if(all(signbias(fit)[,2] > 0.05)){
      cat("Final model is ARMA-GARCH.\n")
      return(ARMA_GARCH_OPT)
    }
  }
  
  cat("ARMA-GARCH spec not sufficient.\n")
  
  # Steps 5: Calculate all possible ARMA(p,q)-GJR-GARCH(P,Q) models and
  #          consider those fulfilling LB, WLM, SB
  ARMA_GJR_GARCH = getAllARMAGARCH(ts, ar.max = 3, ma.max = 3, arch.max = 3, 
                                   garch.max = 1, model = "gjrGARCH")
  idx = apply(ARMA_GJR_GARCH, 1, function(x){all(x[7:12] > 0.05)})
  ARMA_GJR_GARCH_red = ARMA_GJR_GARCH[idx,]
  
  
  # Step 6: Select best model according to AIC
  if(nrow(ARMA_GJR_GARCH_red) != 0){
    
    best_idx = order(ARMA_GJR_GARCH_red$AIC)[1]
    ARMA_GJR_GARCH_OPT = ARMA_GJR_GARCH_red[best_idx,]
    
    cat("Final model is ARMA-GJR-GARCH.")
    return(ARMA_GJR_GARCH_OPT)
  }
  
  cat("Model selection not successful.")
}

# new data
modBTC = select_model(rBTC)
modETH = select_model(rETH)
modLTC = select_model(rLTC)
modXMR = select_model(rXMR)
modXRP = select_model(rXRP)

# Optimal models:
#      AR  MA  Mean  ARCH  GARCH  GJR
# BTC:  0   0    1     3    0     TRUE
# ETH:  2   1    0     3    0     TRUE 
# LTC:  0   0    0     1    1     FALSE 
# XMR:  0   0    0     1    1     FALSE
# XRP:  0   0    1     1    1     FALSE

modSysBTC = select_model(rSysBTC)
modSysETH = select_model(rSysETH)
modSysLTC = select_model(rSysLTC)
modSysXMR = select_model(rSysXMR)
modSysXRP = select_model(rSysXRP)

# Optimal models:
#         AR  MA  Mean  ARCH  GARCH  GJR
# SysBTC:  1   1    0     3     0    TRUE    # p
# SysETH:  0   0    0     1     1    FALSE
# SysLTC:  1   0    0     3     0    TRUE    # p
# SysXMR:  0   0    0     3     0    FALSE
# SysXRP:  0   0    0     3     0    FALSE    # p

==> Code/ParallelComputing/VaR_violations.R <==
library("rugarch")

# univariate model definition
source("Univariate_model_definition.R")

# functions
source("functions.R")


#------------------------------- Value at Risk ---------------------------------
VaR_rBTC = get_VaR(fitrBTC)
VaR_rETH = get_VaR(fitrETH)
VaR_rLTC = get_VaR(fitrLTC)
VaR_rXMR = get_VaR(fitrXMR)
VaR_rXRP = get_VaR(fitrXRP)

VaR_rSysBTC = get_VaR(fitrSysBTC)
VaR_rSysETH = get_VaR(fitrSysETH)
VaR_rSysLTC = get_VaR(fitrSysLTC)
VaR_rSysXMR = get_VaR(fitrSysXMR)
VaR_rSysXRP = get_VaR(fitrSysXRP)

#test via internal VaR calculation of 'rugarch': 
# all(VaR_rBTC == quantile(fitrBTC, 0.05)) #TRUE
#------------------------------- Expected Shortfall ---------------------------------
ES_rBTC = get_ES(fitrBTC, N=1000)
ES_rETH = get_ES(fitrETH, N=1000)
ES_rLTC = get_ES(fitrLTC, N=1000)
ES_rXMR = get_ES(fitrXMR, N=1000)
ES_rXRP = get_ES(fitrXRP, N=1000)

#------------------------------- VaR Evaluation --------------------------------

eval_BTC_VaR = eval_VaR(rBTC, VaR_rBTC)
eval_ETH_VaR = eval_VaR(rETH, VaR_rETH)
eval_LTC_VaR = eval_VaR(rLTC, VaR_rLTC)
eval_XMR_VaR = eval_VaR(rXMR, VaR_rXMR)
eval_XRP_VaR = eval_VaR(rXRP, VaR_rXRP)

eval_SysBTC_VaR = eval_VaR(rSysBTC, VaR_rSysBTC)
eval_SysETH_VaR = eval_VaR(rSysETH, VaR_rSysETH)
eval_SysLTC_VaR = eval_VaR(rSysLTC, VaR_rSysLTC)
eval_SysXMR_VaR = eval_VaR(rSysXMR, VaR_rSysXMR)
eval_SysXRP_VaR = eval_VaR(rSysXRP, VaR_rSysXRP)

#---------------------------- aggregate results --------------------------------

res = cbind("alpha-level" = rep(0.95, 10),
            "Measured Rate" = round(c(eval_BTC_VaR[["rate"]],
                                      eval_ETH_VaR[["rate"]],
                                      eval_LTC_VaR[["rate"]],
                                      eval_XMR_VaR[["rate"]],
                                      eval_XRP_VaR[["rate"]],
                                      eval_SysBTC_VaR[["rate"]],
                                      eval_SysETH_VaR[["rate"]],
                                      eval_SysLTC_VaR[["rate"]],
                                      eval_SysXMR_VaR[["rate"]],
                                      eval_SysXRP_VaR[["rate"]]),4),
            "Theoretical Violations" = rep(length(rBTC), 10) * 0.05,
            "Measured Violations" = round(c(eval_BTC_VaR[["number_exc"]],
                                            eval_ETH_VaR[["number_exc"]],
                                            eval_LTC_VaR[["number_exc"]],
                                            eval_XMR_VaR[["number_exc"]],
                                            eval_XRP_VaR[["number_exc"]],
                                            eval_SysBTC_VaR[["number_exc"]],
                                            eval_SysETH_VaR[["number_exc"]],
                                            eval_SysLTC_VaR[["number_exc"]],
                                            eval_SysXMR_VaR[["number_exc"]],
                                            eval_SysXRP_VaR[["number_exc"]]),4))
rownames(res) = c("BTC", "ETH", "LTC", "XMR", "XRP",
                  "SysBTC", "SysETH", "SysLTC", "SysXMR", "SysXRP")


==> Code/ParallelComputing/functions.R <==
library("rugarch")
library("rmgarch")
library("copula")
library("nloptr")
library("parallel")


#------------------------------- Value at Risk ---------------------------------

get_VaR = function(fit, alpha = 0.95){
  mu = as.vector(fitted(fit))
  sd = as.vector(sigma(fit))
  
  return(mu + sd * qdist("sstd", alpha, 
                         shape = coef(fit)["shape"], 
                         skew = coef(fit)["skew"]))
}

#------------------------------- Expected Shortfall ---------------------------------

get_ES = function(fit, beta = 0.95, N){
  p_seq<- seq(beta, 0.99999, length.out = N)
  p_seq_2 <- diff(p_seq)
  mu = as.vector(fitted(fit))
  sd = as.vector(sigma(fit))
  margDist = function(i){
    return(qdist("sstd", i, 
                    shape = coef(fit)["shape"], 
                    skew = coef(fit)["skew"]))
  }
  print(margDist(3))
  margDist_values <- sapply(p_seq[1:N-1], margDist)
  int_values <- sum((margDist_values*p_seq_2)/(1-beta))
  return(mu + sd*int_values)
}


#------------------------------- VaR Evaluation --------------------------------

eval_VaR = function(ts, VaR){
  exc  = which(ts >= VaR)
  rate = length(exc)/length(ts)
  
  return(list("number_exc" = length(exc), "rate" = rate, "exc" = exc))
}

#------------------------- Copula: Bivariate estimation ------------------------

get_cop_est_AIC = function(fit1, fit2, copula){
  
  # get PIT
  u1 = as.vector(pit(fit1))
  u2 = as.vector(pit(fit2))
  data = cbind(u1, u2)
  
  # est cop
  switch (copula,
          
          "normal" = {
            
            est = try(fitCopula(copula = normalCopula(dispstr = "un"), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = normalCopula(dispstr = "un"), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
          
          "t" = {
            
            est = try(fitCopula(copula = tCopula(dispstr = "un"), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = tCopula(dispstr = "un"), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
          
          "clayton" = {
            
            est = try(fitCopula(copula = claytonCopula(), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = claytonCopula(), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
          
          "gumbel" = {
            
            est = try(fitCopula(copula = gumbelCopula(), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = gumbelCopula(), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
  )
  
  # get param and compute AIC
  param = est@estimate
  
  if(est@method == "maximum likelihood"){
    AIC = as.numeric(2*(length(coef(fit1)) + length(coef(fit2)) + length(coef(est)))
                     -2*(logLik(est) + fit1@fit$LLH + fit2@fit$LLH))
  }else{
    AIC = NULL
  }
  
  return(list("param" = param, "AIC" = AIC))
}
#---------------------- CoVaR: Bivariate estimation ----------------------------

get_BivCoVaR = function(fit1, fit2, copula, alpha = 0.95, beta = 0.95){
  # Note: Computes CoVaR of ts1 given ts2 is in distress.
  
  # estimate copula
  param = get_cop_est_AIC(fit1, fit2, copula)$param
  
  # define objective for root finding
  switch(copula,
         
         "normal" = {
           MinF = function(v){
             return(v-pCopula(c( alpha,v), copula = normalCopula(param = param, dispstr = "un")) -(1- alpha)*beta)
           }
         },
         
         "t" = {
           MinF = function(v){
             return(v-pCopula(c( alpha,v), copula = tCopula(param = param[1], df = round(param[2]), dispstr = "un"))  -(1- alpha)*beta)
           }
         },
         
         "clayton" = {
           MinF = function(v){
             return(v-pCopula(c( alpha,v), copula = claytonCopula(param = param))  -(1- alpha)*beta)
           }
         },
         
         "gumbel" = {
           MinF = function(v){
             return(v-pCopula(c( alpha,v), copula = gumbelCopula(param = param)) -(1- alpha)*beta)
           }
         },
         
  )
  
  # find root
  root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                 maxiter = 10000)$root
  
  # inverse margin operator
  mu = as.vector(fitted(fit1))
  sd = as.vector(sigma(fit1))
  
  CoVaR = mu + sd * qdist("sstd", root, 
                          shape = coef(fit1)["shape"], 
                          skew = coef(fit1)["skew"])
  
  return(CoVaR)  
}


#------------------ Copula: Multivariate estimation ----------------------------

get_cop_est_AIC_higherD = function(list_of_fits, copula){
  
  # get dim
  dim = length(list_of_fits)
  
  # get PIT
  for(i in 1:dim) {
    assign(paste("u", i, sep = ""), as.vector(pit(list_of_fits[[i]])))
  }
  data = eval(parse(text=paste("cbind(", paste0(paste("u", 1:dim, sep = ""), 
                                                collapse = ", "), ")", sep = "")))
  
  # est cop
  switch (copula,
          
          "normal" = {
            
            est = try(fitCopula(copula = normalCopula(dim=dim, dispstr = "un"), 
                                data = data, estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = normalCopula(dim=dim, dispstr = "un"), 
                                  data = data, estimate.variance = F, method = "itau"))
            }
          },
          
          "t" = {
            
            est = try(fitCopula(copula = tCopula(dim=dim, dispstr = "un"), 
                                data = data, estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = tCopula(dim=dim, dispstr = "un"), 
                                  data = data, estimate.variance = F, method = "itau"))
            }
          },
          
          "clayton" = {
            
            est = try(fitCopula(copula = claytonCopula(dim=dim), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = claytonCopula(dim=dim), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
          
          "gumbel" = {
            
            est = try(fitCopula(copula = gumbelCopula(dim=dim), data = data, 
                                estimate.variance = F, method = "ml"))
            
            if (inherits(est, "try-error")) {
              est = try(fitCopula(copula = gumbelCopula(dim=dim), data = data, 
                                  estimate.variance = F, method = "itau"))
            }
          },
  )
  
  # get param and compute AIC
  param = est@estimate
  
  if(est@method == "maximum likelihood"){
    
    AIC_1 = as.numeric(2*(sum(sapply(list_of_fits, function(x)length(coef(x)))) + length(coef(est))))
    AIC_2 = as.numeric(-2*(logLik(est) + sum(sapply(list_of_fits, function(x) x@fit$LLH))))
    AIC = AIC_1 + AIC_2
    
  }else{
    AIC = NULL
  }
  
  return(list("param" = param, "AIC" = AIC))
}


#--------------------- Copula: Multivariate DCC-t-copula -----------------------

get_DCC_higherD_est_AIC = function(list_of_specs, data){
  
  # spec
  DCC_spec = cgarchspec(uspec = multispec(list_of_specs), 
                        dccOrder = c(1, 1),
                        distribution.model = list(copula = "mvt", 
                                                  method = "ML", 
                                                  time.varying = TRUE, 
                                                  transformation = "parametric"))
  
  # fit
  DCC_fit = cgarchfit(spec = DCC_spec, 
                      data = data,
                      solver = c("hybrid", "solnp"))

  # copula estimates and AIC
  est = coef(DCC_fit, type = "dcc")
  AIC = 2*length(coef(DCC_fit)) -2*(likelihood(DCC_fit))
  
  return(list("param" = est, "AIC" = AIC, "DCC_fit" = DCC_fit))
}


#------------------------ CoVaR: MCoVaR & VCoVaR -------------------------------

get_MCoVaR_VCoVaR = function(measure, list_of_fits, Y_name, copula, 
                             alpha = 0.95, beta = 0.95,N){
  
  # Note: Computes MCoVaR or VCoVaR of ts Y_name as the Y-variable.

  if(!is.element(measure, c("MCoVaR", "VCoVaR", "VCoES", "MCoES"))){
    stop("Only 'MCoVaR' 'VCoVaR' 'VCoES' 'MCoES' are available in this call.")
  }
  
  # get Y_ind
  Y_ind = which(names(list_of_fits) == Y_name)
  
  # get dim
  dim = length(list_of_fits)
  
  # estimate copula
  param = get_cop_est_AIC_higherD(list_of_fits, copula)$param
  
  # inverse margin operator
  fitY = list_of_fits[[Y_name]]
  
  mu = as.vector(fitted(fitY))
  sd = as.vector(sigma(fitY))
  
  MCoVaR_VCoVaR = c()
  
  # define multivariate copula object
  switch(copula,
         
         "normal" = {
           copMulti = normalCopula(param = param, dim = dim, dispstr = "un")
         },
         
         "t" = {
           copMulti = tCopula(param = param[-length(param)], 
                              df = round(param[length(param)]), 
                              dim = dim, dispstr = "un")
         },
         
         "clayton" = {
           copMulti = claytonCopula(param = param, dim = dim)
         },
         
         "gumbel" = {
           copMulti = gumbelCopula(param = param, dim = dim)
         }
  )
  
  set.seed(123)
  
  
  computeVCoES = function(i){
    seq_pts <- c(seq(0.001, 0.99, length.out = N %/% 2),seq(0.99, 1, length.out = N %/% 2))
    F_vAu = function(v){
      vecV = rep(alpha, dim)
      vecV[Y_ind] = v
      
      vecA = rep(alpha, dim)
      vecA[Y_ind] = 1
      
      return((v - pCopula(vecV, copula = copMulti))/(1-pCopula(vecA, copula = copMulti)))
    }
    h_tvar = function(v){
      return(max(0,(v-beta)/(1-beta)))
    }
    #compute integral (21)
    
    g1 <- function(s){return(mu[i] + sd[i] * qdist("sstd", s, 
                                                   shape = coef(fitY)["shape"], 
                                                   skew = coef(fitY)["skew"]))}
    F_vAu_values <- sapply(seq_pts,F_vAu)
    h_tvar_values <- sapply(F_vAu_values,h_tvar)
    g1_values <- g1(seq_pts[1:N-1])
    dg2 <- diff(h_tvar_values)
    MCoVaR_VCoVaR[i] <- sum(g1_values*dg2)
    return(MCoVaR_VCoVaR[i])
  }
  
  computeMCoES = function(i){
    
    # rotate copula
    copVul = rotCopula(copMulti)
  
    seq_pts <- c(seq(0.001, 0.99, length.out = N %/% 2),seq(0.99, 1, length.out = N %/% 2))
     F_vAu_rot = function(v){
      vecV = rep(1-alpha, dim)
      vecV[Y_ind] = 1-v
      
      vecA = rep(1-alpha, dim)
      vecA[Y_ind] = 1
      
      return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul)))
    }
    h_tvar = function(v){
      return(max(0,(v-beta)/(1-beta)))
    }
    #compute integral (22)
    g1 <- function(s){return(mu[i] + sd[i] * qdist("sstd", s, 
                                             shape = coef(fitY)["shape"], 
                                             skew = coef(fitY)["skew"]))}
    F_vAu_values <- sapply(seq_pts,F_vAu_rot)
    h_tvar_values <- sapply(F_vAu_values,h_tvar)
    # print(h_tvar_values)
    g1_values <- g1(seq_pts[1:N-1])
    dg2 <- diff(h_tvar_values)
    MCoVaR_VCoVaR[i] <- sum(g1_values*dg2)
    return(MCoVaR_VCoVaR[i])
  }
  
  
  
  if(measure == "VCoVaR"){
    
    # rotate copula
    copVul = rotCopula(copMulti)
    
    # define minimization objective
    MinF = function(v){
      vecV = rep(alpha, dim)
      vecV[Y_ind] = 1
      
      vecA = rep(alpha, dim)
      vecA[Y_ind] = v
      
      return((v - pCopula(vecA, copula = copMulti) ) - 
               (beta * (1 - pCopula(vecV, copula = copMulti))))
      

    }
    root<- 1
    
    tryCatch({
    root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                   maxiter = 10000)$root}, error = function(e){
                   })
    
    MCoVaR_VCoVaR = mu + sd * qdist("sstd", root, 
                                    shape = coef(fitY)["shape"], 
                                    skew = coef(fitY)["skew"])
    
  }else if(measure == "MCoVaR"){
    # rotate copula
    copVul = rotCopula(copMulti)
    
    # define minimization objective
    MinF = function(v){
      vecV = rep(1-alpha, dim)
      vecV[Y_ind] = 1-v
      
      vecA = rep(1-alpha, dim)
      vecA[Y_ind] = 1
      
      return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul))-beta)
    }
    # find root
    root<- 1
    
    tryCatch({
      root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                     maxiter = 10000)$root}, error = function(e){
                     })
    MCoVaR_VCoVaR = mu + sd * qdist("sstd", root, 
                                    shape = coef(fitY)["shape"], 
                                    skew = coef(fitY)["skew"])
    
  }
  else if(measure == "VCoES"){
    MCoVaR_VCoVaR <- parSapply(cl,1:length(mu), computeVCoES)
  }
  else{
    MCoVaR_VCoVaR <- parSapply(cl,1:length(mu), computeMCoES)  }
  return(MCoVaR_VCoVaR)
  
}


#-------------------- CoVaR: MCoVaR / VCoVaR - TV (DCC) ------------------------

get_MCoVaR_VCoVaR_DCC = function(measure, list_of_specs, data, Y_name, 
                                 alpha = 0.95, beta = 0.95, N){
  
  # Note: Computes time-varying MCoVaR or VCoVaR of ts Y_name as the Y-variable.

  if(!is.element(measure, c("MCoVaR", "VCoVaR", "VCoES", "MCoES"))){
    stop("Only 'MCoVaR', 'VCoVaR', 'VCoES', 'MCoES' are available in this call.")
  }
  
  # get Y_ind
  Y_ind = which(names(list_of_specs) == Y_name)
  
  # get dim
  dim = length(list_of_specs)
  
  # set colnames of 'data' to access rmgarch output later
  colnames(data) = paste("ts", 1:dim, sep = "")
  
  # estimate DCC model
  tmp = get_DCC_higherD_est_AIC(list_of_specs = list_of_specs, data = data)
  #param = tmp$param
  DCC_fit = tmp$DCC_fit
  
  # get all R_t and df
  rho = DCC_fit@mfit$Rt
  df = round(coef(DCC_fit)["[Joint]mshape"])
  
  # get margin info
  mu = as.vector(fitted(DCC_fit)[, Y_ind])
  sd = as.vector(sigma(DCC_fit)[, Y_ind])
  
  shape = coef(DCC_fit)[paste("[", Y_name, "].shape", sep = "")]
  skew  = coef(DCC_fit)[paste("[", Y_name, "].skew", sep = "")]
  
  # compute MCoVaR/VCoVaR numerically
  MCoVaR_VCoVaR = c()
  
  computeVCoES_DCC = function(t){ 
    set.seed(t)
    
    # define copula object
    copMulti = tCopula(param = P2p(rho[[t]]), dim = dim, df = df, 
                       df.fixed = TRUE, dispstr = "un")
    
  seq_pts <- c(seq(0.001, 0.99, length.out = N %/% 2),seq(0.99, 1, length.out = N %/% 2))
  
  F_vAu = function(v){
    vecV = rep(alpha, dim)
    vecV[Y_ind] = v
    
    vecA = rep(alpha, dim)
    vecA[Y_ind] = 1
    
    return((v - pCopula(vecV, copula = copMulti))/(1-pCopula(vecA, copula = copMulti)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){return(mu[t] + sd[t] * qdist("sstd", s, 
                                                 shape = shape, 
                                                 skew = skew))}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  MCoVaR_VCoVaR[t] <- sum(g1_values*dg2)
  return(MCoVaR_VCoVaR[t])
  }
  
  computeMCoES_DCC = function(t){
    set.seed(t)
    
    # define copula object
    copMulti = tCopula(param = P2p(rho[[t]]), dim = dim, df = df, 
                       df.fixed = TRUE, dispstr = "un")
    # rotate copula
    copVul = rotCopula(copMulti)
    
    # seq_pts <- c(seq(0.001, 0.99, length.out = 100),seq(0.99, 1, length.out = 100))
    seq_pts <- c(seq(0.001, 0.99, length.out = N %/% 2),seq(0.99, 1, length.out = N %/% 2))
    
    F_vAu_rot = function(v){
      vecV = rep(1-alpha, dim)
      vecV[Y_ind] = 1-v
      
      vecA = rep(1-alpha, dim)
      vecA[Y_ind] = 1
      
      return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul)))
    }
    h_tvar = function(v){
      return(max(0,(v-beta)/(1-beta)))
    }
    #compute integral (22)
    g1 <- function(s){return(mu[t] + sd[t] * qdist("sstd", s, 
                                                   shape = shape, 
                                                   skew = skew))}
    F_vAu_values <- sapply(seq_pts,F_vAu_rot)
    h_tvar_values <- sapply(F_vAu_values,h_tvar)
    # print(h_tvar_values)
    g1_values <- g1(seq_pts[1:N-1])
    dg2 <- diff(h_tvar_values)
    MCoVaR_VCoVaR[t] <- sum(g1_values*dg2)
    return(MCoVaR_VCoVaR[t])
  }
  
  
  if(measure == "VCoES"){
    MCoVaR_VCoVaR <- sapply(1:length(rho), computeVCoES_DCC)
  }
  else if (measure == "MCoES"){
    MCoVaR_VCoVaR <- sapply(1:length(rho), computeMCoES_DCC)
  } else{
  for(t in seq_along(rho)){
    
    set.seed(t)
    
    # define copula object
    copMulti = tCopula(param = P2p(rho[[t]]), dim = dim, df = df, 
                       df.fixed = TRUE, dispstr = "un")
    
    if(measure == "VCoVaR"){
      
      # rotate copula
      copVul = rotCopula(copMulti)
      
      # define minimization objective
      MinF = function(v){
        vecV = rep(alpha, dim)
        vecV[Y_ind] = 1
        
        vecA = rep(alpha, dim)
        vecA[Y_ind] = v
        
        return((v - pCopula(vecA, copula = copMulti))  - 
                 (beta * (1 - pCopula(vecV, copula = copMulti))))
      }
      
      # find root
      root<- 1
      
      tryCatch({
        root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                       maxiter = 10000)$root}, error = function(e){
                       })
      # invert margin
      MCoVaR_VCoVaR[t] = mu[t] + sd[t] * qdist("sstd", root, shape = shape, 
                                               skew = skew)
      
    }else if(measure == "MCoVaR"){
      # rotate copula
      copVul = rotCopula(copMulti)
      
      # define minimization objective
      MinF = function(v){
        vecV = rep(1-alpha, dim)
        vecV[Y_ind] = 1-v
        
        vecA = rep(1-alpha, dim)
        vecA[Y_ind] = 1
        
        return(1-(pCopula(vecV, copula = copVul))/(pCopula(vecA, copula = copVul))-beta)
      }
      # find root
      root<- 1
      
      tryCatch({
        root = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                       maxiter = 10000)$root}, error = function(e){
                       })
      # invert margin
      MCoVaR_VCoVaR[t] = mu[t] + sd[t] * qdist("sstd", root, shape = shape, 
                                            skew = skew)
    }
  }
  
}
  return(MCoVaR_VCoVaR)
}

#---------------------- CoVaR: MCoVaR/VCoVaR Evaluation ------------------------

eval_MCoVaR_VCoVaR = function(measure, ts_Y, MCoVaR_VCoVaR, ts_X, VaR_X){
  
  if(!is.element(measure, c("MCoVaR", "VCoVaR","VCoES","MCoES"))){
    stop("Only 'MCoVaR' and 'VCoVaR' are available in this call.")
  }
  
  if(!(is.list(ts_X) & is.list(VaR_X))){
    stop("ts_X and VaR_X should be lists.")
  }
  
  if(!all(names(ts_X) == names(VaR_X))){
    stop("ts and VaR should match.")
  }
  
  # compute individual VaR exceedences of the X variables
  exc_X = list()
  
  for(name in names(ts_X)){
    exc_X[[name]] = which(ts_X[[name]] >= VaR_X[[name]])
  }

  mu = mean(MCoVaR_VCoVaR)
  
  
    # aggregate them
  if(measure == "MCoVaR"){
    exc_X_agg = sort(Reduce(intersect, exc_X))
  }else if(measure == "VCoVaR"){
    exc_X_agg = sort(unique(unlist(exc_X)))
  }else if(measure == "MCoES"){
    exc_X_agg = sort(Reduce(intersect, exc_X))
    test_stat = rep(0, length(MCoVaR_VCoVaR))
    for(i in seq_along(exc_X_agg)){
      mu_tmp = MCoVaR_VCoVaR[1:i]
      test_stat[i] =  (ts_Y[i] - MCoVaR_VCoVaR[i])/( MCoVaR_VCoVaR[i] - mean(mu_tmp))}
     rate_tmp = t.test(test_stat)$p.value
    }else {
      exc_X_agg = sort(unique(unlist(exc_X)))
      test_stat = rep(0, length(MCoVaR_VCoVaR))
      for(i in seq_along(exc_X_agg)){
        mu_tmp = MCoVaR_VCoVaR[1:i]
        test_stat[i] =  (ts_Y[i] - MCoVaR_VCoVaR[i])/( MCoVaR_VCoVaR[i] - mean(mu_tmp))}
      rate_tmp = t.test(test_stat)$p.value}
  

  
  # consider only MCoVaR/VCoVaR of those observations 
  red_MCoVaR_VCoVaR = rep(NA, length(MCoVaR_VCoVaR))
  red_MCoVaR_VCoVaR[exc_X_agg] = MCoVaR_VCoVaR[exc_X_agg]
  
  # get violations
  MCoVaR_VCoVaR_exc  = which(ts_Y >= red_MCoVaR_VCoVaR)
  
  if (measure =="VCoVaR"){
  MCoVaR_VCoVaR_rate = length(MCoVaR_VCoVaR_exc)/length(exc_X_agg)
  }else if(measure == "MCoVaR"){
    MCoVaR_VCoVaR_rate = length(MCoVaR_VCoVaR_exc)/length(exc_X_agg)
    
  }
  else{
  MCoVaR_VCoVaR_rate = rate_tmp}
  
  return(list("rate" = round(MCoVaR_VCoVaR_rate, 4), 
              "MCoVaR_VCoVaR_exc" = MCoVaR_VCoVaR_exc,
              "exc_X_agg" = exc_X_agg))
}


==> Code/ParallelComputing/setup.R <==
# VaR violations (loads univariate_model_definition.R and functions.R)
source("VaR_violations.R")
rm(res)

#----------------------------------- Setup -------------------------------------

copula_static = c("normal", "t", "clayton", "gumbel")
copula_TV     = c("Patton", "DCC")
copula_full   = c(copula_static, copula_TV)

combs = c("BTC-ETH", "BTC-LTC", "BTC-XMR", "BTC-XRP", "BTC-SysBTC",
          "ETH-BTC", "ETH-LTC", "ETH-XMR", "ETH-XRP", "ETH-SysETH",
          "LTC-BTC", "LTC-ETH", "LTC-XMR", "LTC-XRP", "LTC-SysLTC",
          "XMR-BTC", "XMR-ETH", "XMR-LTC", "XMR-XRP", "XMR-SysXMR",
          "XRP-BTC", "XRP-ETH", "XRP-LTC", "XRP-XMR", "XRP-SysXRP")

fits = list("BTC" = fitrBTC, 
            "ETH" = fitrETH, 
            "LTC" = fitrLTC, 
            "XMR" = fitrXMR, 
            "XRP" = fitrXRP, 
            "SysBTC" = fitrSysBTC, 
            "SysETH" = fitrSysETH,
            "SysLTC" = fitrSysLTC, 
            "SysXMR" = fitrSysXMR, 
            "SysXRP" = fitrSysXRP)

fits_CC = list("BTC" = fitrBTC, 
               "ETH" = fitrETH, 
               "LTC" = fitrLTC, 
               "XMR" = fitrXMR, 
               "XRP" = fitrXRP)

ts = list("BTC" = rBTC, 
          "ETH" = rETH, 
          "LTC" = rLTC, 
          "XMR" = rXMR, 
          "XRP" = rXRP, 
          "SysBTC" = rSysBTC, 
          "SysETH" = rSysETH,
          "SysLTC" = rSysLTC, 
          "SysXMR" = rSysXMR, 
          "SysXRP" = rSysXRP)

ts_CC = list("BTC" = rBTC, 
             "ETH" = rETH, 
             "LTC" = rLTC, 
             "XMR" = rXMR, 
             "XRP" = rXRP)

specs = list("BTC" = specrBTC, 
             "ETH" = specrETH, 
             "LTC" = specrLTC, 
             "XMR" = specrXMR, 
             "XRP" = specrXRP, 
             "SysBTC" = specrSys, 
             "SysETH" = specrSys,
             "SysLTC" = specrSys, 
             "SysXMR" = specrSys, 
             "SysXRP" = specrSys)

specs_CC = list("BTC" = specrBTC, 
                "ETH" = specrETH, 
                "LTC" = specrLTC, 
                "XMR" = specrXMR, 
                "XRP" = specrXRP)

VaR = list("BTC" = VaR_rBTC, 
           "ETH" = VaR_rETH, 
           "LTC" = VaR_rLTC, 
           "XMR" = VaR_rXMR, 
           "XRP" = VaR_rXRP, 
           "SysBTC" = VaR_rSysBTC, 
           "SysETH" = VaR_rSysETH,
           "SysLTC" = VaR_rSysLTC, 
           "SysXMR" = VaR_rSysXMR, 
           "SysXRP" = VaR_rSysXRP)

VaR_CC = list("BTC" = VaR_rBTC, 
              "ETH" = VaR_rETH, 
              "LTC" = VaR_rLTC, 
              "XMR" = VaR_rXMR, 
              "XRP" = VaR_rXRP)

ES_CC=list("BTC" = ES_rBTC, 
          "ETH" = ES_rETH, 
          "LTC" = ES_rLTC, 
          "XMR" = ES_rXMR, 
          "XRP" = ES_rXRP)


==> Code/ParallelComputing/stats_rets.R <==
library("tseries")
library("timeDate")

# load data
source("Data_loading.R")

TestPipe = function(vec){
  vec = as.vector(vec)
  
  #Jarque-Bera test: H_0: data is normal distributed
  JB = jarque.bera.test(vec)$p.value
  
  #Ljung-Box test: H_0: no serial correlation
  LB = Box.test(vec, lag = 8, type = c("Ljung-Box"))$p.value
  
  #ADF-test: H_0: ts has unit root
  ADF = adf.test(vec, k = 8)$statistic
  
  #PP-test: H_0: ts has unit root
  PP = PP.test(vec)$statistic
  
  #KPSS-test: H_0: ts is (level) stationary
  KPSS = kpss.test(vec)$statistic
  
  return(round(c("Min" = min(vec),
                 "Mean" = mean(vec),
                 "Median" = median(vec),
                 "Max" = max(vec),
                 "Sd" = sd(vec),
                 "Kurtosis" = kurtosis(vec),
                 "Skewness" = skewness(vec),
                 "JB" = JB,
                 "LB" = LB,
                 "ADF" = ADF,
                 "PP" = PP,
                 "KPSS" = KPSS),4))
}

# compute statistics and tests
res = cbind(TestPipe(rBTC), TestPipe(rETH), TestPipe(rLTC), TestPipe(rXMR), TestPipe(rXRP))
colnames(res) = c("BTC", "ETH", "LTC", "XMR", "XRP")
res

# same for systems
res_sys = cbind(TestPipe(rSysBTC), TestPipe(rSysETH), TestPipe(rSysLTC), 
                TestPipe(rSysXMR), TestPipe(rSysXRP))
colnames(res_sys) = c("SysBTC", "SysETH", "SysLTC", "SysXMR", "SysXRP")
res_sys

==> Code/ParallelComputing/stats_srm_t_cop_all.R <==
# execute Rel_exc.R
source("Rel_exc.R")


#------------------------------- helper fncs -----------------------------------
stats = function(ts){
  
  ts = as.vector(ts)
  
  return(round(c("Min"    = min(ts),
                 "Mean"   = mean(ts),
                 "Median" = median(ts),
                 "Max"    = max(ts),
                 "Sd"     = sd(ts)), 4))
}

fill_stats = function(out_tbl, name){
  
  # # VaR
  # out_tbl = rbind(out_tbl, stats(VaR_CC[[name]]))
  # rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VaR", sep = "")
  # 
  # # CoVaRs, SCoVaR
  # for(comb in combs[startsWith(combs, name)]){
  #   out_tbl = rbind(out_tbl, stats(Biv_CoVaRs_t[[comb]]))
  #   rownames(out_tbl)[nrow(out_tbl)] = comb
  # }
  # 
  # MCoVaR
  out_tbl = rbind(out_tbl, stats(MCoVaRs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-MCoVaR", sep = "")
  
  # VCoVaR
  out_tbl = rbind(out_tbl, stats(VCoVaRs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VCoVaR", sep = "")
  
  # MCoES
  out_tbl = rbind(out_tbl, stats(MCoESs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-MCoES", sep = "")
  
  # VCoES
  out_tbl = rbind(out_tbl, stats(VCoESs_t[[name]]))
  rownames(out_tbl)[nrow(out_tbl)] = paste(name, "-VCoES", sep = "")
  
  return(out_tbl)
}


#---------------------------- Calculations -------------------------------------

out_tbl = matrix(ncol = 5, nrow = 0,
                 dimnames = list(c(),c("Min", "Mean", "Median", "Max", "Sd")))

for(name in names(ts_CC)){
  out_tbl = fill_stats(out_tbl, name)
}


==> Code/Simulation_study/Sim.R <==



==> Code/Theoretical_Plots/MCoES_VCoES.R <==
library("copula")

N = 1000 #for integration

get_MCoES = function(copula, theta, alpha = 0.95, beta){
  seq_pts <- seq(0.001, 0.999, length.out = N)
  if(copula == "gumbel"){
    cop = rotCopula(gumbelCopula(param = theta, dim = 3))
  }
  if(copula == "clayton"){
    cop = rotCopula(claytonCopula(param = theta, dim = 3))
  }
  F_vAu_rot = function(v){
    return(1-(pCopula(c(1-alpha, 1-alpha, 1-v), copula = cop))/(pCopula(c(1-alpha, 1-alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  # mcoes_int <- rep(0,N-1)
  # for (i in 1:(N-1)){
  #   mcoes_int[i] <- qnorm(seq_pts[i]) *   (h_tvar(F_vAu_rot(seq_pts[i+1])) -  h_tvar(F_vAu_rot(seq_pts[i])))
  # }
  # mcoes <- sum(mcoes_int)
  #compute integral (22)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu_rot)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  mcoes <- sum(g1_values*dg2)
  return(mcoes)
}


get_VCoES = function(copula, theta, alpha = 0.95, beta){
  seq_pts <- seq(0.001, 0.999, length.out = N)
  if(copula == "gumbel"){
    cop = gumbelCopula(param = theta, dim = 3)
  }
  if(copula == "clayton"){
    cop = claytonCopula(param = theta, dim = 3)
  }
  F_vAu = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))/(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  vcoes <- sum(g1_values*dg2)
  return(vcoes)
}

#Params
set.seed(1)
tau = seq(0.001, 0.999, length.out = 1000)

theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
theta_Cl = iTau(copula = claytonCopula(), tau = tau)

### alpha = beta = 0.05 ###
#gumbel copula
MES_gumbel05 = c()
for(i in seq_along(theta_Gu)){
  MES_gumbel05[i] = get_MCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.95, beta = 0.95)
}

VES_gumbel05 = c()
for(i in seq_along(theta_Gu)){
  VES_gumbel05[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.95, beta = 0.95)
}

#clayton copula
MES_clayton05 = c()
for(i in seq_along(theta_Cl)){
  MES_clayton05[i] = get_MCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.95, beta = 0.95)
}
VES_clayton05 = c()
for(i in seq_along(theta_Cl)){
  VES_clayton05[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.95, beta = 0.95)
}


### alpha = beta = 0.01 ###
MES_gumbel01 = c()
for(i in seq_along(theta_Gu)){
  MES_gumbel01[i] = get_MCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.99, beta = 0.99)
}


VES_gumbel01 = c()
for(i in seq_along(theta_Gu)){
  VES_gumbel01[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.99, beta = 0.99)
}

#clayton copula
MES_clayton01 = c()
for(i in seq_along(theta_Cl)){
  MES_clayton01[i] = get_MCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.99, beta = 0.99)
}

VES_clayton01 = c()
for(i in seq_along(theta_Cl)){
  VES_clayton01[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.99, beta = 0.99)
}

#Remove values for Kendall's tau close to 1 (distorted from numerical issues)
VES_clayton05[990:1000] = NA
MES_gumbel01[990:1000] = NA
MES_gumbel05[990:1000] = NA
VES_clayton01[990:1000] = NA



pdf(file = "Sim_MCoES_VCoES.pdf", width = 12, height = 6)
par(mfrow = c(1,2))

#Comparison for 5% level
plot(tau, VES_clayton05, type = "l", xlim = c(0, 1), ylab = "VCoES | MCoES", col = "red3", lwd = 4,
     xlab = expression(tau), lty = 2, ylim = c(0,3), cex.axis = 1.1, cex.lab = 1.1)
lines(tau, VES_gumbel05, col = "blue3", lwd = 4, lty = 2)
lines(tau, MES_clayton05, col = "red3", lwd = 4)
lines(tau, MES_gumbel05, col = "blue3", lwd = 4)
legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES: clayton", "VCoES: gumbel", "MCoES: clayton", "MCoES: gumbel"),
       lty = c(2,2,1,1))
mtext(text = expression(paste(alpha, " = ", beta, " = 0.95")), cex = 1.25)
abline(h = qnorm(0.05*0.05), lwd = 4, col = "darkgrey", lty = 2)
abline(h = qnorm(0.05), lwd = 4, col = "darkgrey", lty = 2)

#Comparison for 1% level
plot(tau, VES_clayton01, type = "l", xlim = c(0, 1), ylab = "VCoES | MCoES", col = "red3", lwd = 4,
     xlab = expression(tau), lty = 2, ylim = c(-1,4), cex.axis = 1.1, cex.lab = 1.1)
lines(tau, VES_gumbel01, col = "blue3", lwd = 4, lty = 2)
lines(tau, MES_clayton01, col = "red3", lwd = 4)
lines(tau, MES_gumbel01, col = "blue3", lwd = 4)
legend("topright", col = rep(c("red3", "blue3"),2), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES: clayton", "VCoES: gumbel", "MCoES: clayton", "MCoES: gumbel"),
       lty = c(2,2,1,1))
mtext(text = expression(paste(alpha, " = ", beta, " = 0.99")), cex = 1.25)
abline(h = qnorm(0.01*0.01), lwd = 4, col = "darkgrey", lty = 2)
abline(h = qnorm(0.01), lwd = 4, col = "darkgrey", lty = 2)
dev.off()


==> Code/Theoretical_Plots/MCoES_alpha.R <==
library("copula")
N = 1000 #for integration


get_MCoVaR = function(copula, theta, alpha, beta){
  if(copula == "gumbel"){
    cop = rotCopula(gumbelCopula(param = theta, dim = 3))
  }
  if(copula == "clayton"){
    cop = rotCopula(claytonCopula(param = theta, dim = 3))
  }
  MinF = function(v){
    return(1-(pCopula(c(1-alpha, 1-alpha, 1-v), copula = cop))/(pCopula(c(1-alpha, 1-alpha, 1), copula = cop))-beta)
  }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  MCoVaR = qnorm(tmp) #marginal distribution of Y is normal(0,1)
  return(MCoVaR)
}




get_MCoES = function(copula, theta, alpha = 0.95, beta){
  seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
  if(copula == "gumbel"){
    cop = rotCopula(gumbelCopula(param = theta, dim = 3))
  }
  if(copula == "clayton"){
    cop = rotCopula(claytonCopula(param = theta, dim = 3))
  }
  F_vAu_rot = function(v){
    return(1-(pCopula(c(1-alpha, 1-alpha, 1-v), copula = cop))/(pCopula(c(1-alpha, 1-alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  # mcoes_int <- rep(0,N-1)
  # for (i in 1:(N-1)){
  #   mcoes_int[i] <- qnorm(seq_pts[i]) *   (h_tvar(F_vAu_rot(seq_pts[i+1])) -  h_tvar(F_vAu_rot(seq_pts[i])))
  # }
  # mcoes <- sum(mcoes_int)
  #compute integral (22)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu_rot)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
 # print(h_tvar_values)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  mcoes <- sum(g1_values*dg2)
  return(mcoes)
}


# 
# get_VCoES = function(copula, theta, alpha, beta){
#   seq_pts <- seq(0.001, 0.999, length.out = N)
#   if(copula == "gumbel"){
#     cop = gumbelCopula(param = theta, dim = 3)
#   }
#   if(copula == "clayton"){
#     cop = claytonCopula(param = theta, dim = 3)
#   }
#   F_vAu = function(v){
#     return((v - pCopula(c(alpha, alpha, v), copula = cop))/(1-pCopula(c(alpha, alpha, 1), copula = cop)))
#   }
#   h_tvar = function(v){
#     return(max(0,(v-beta)/(1-beta)))
#   }
#   #compute integral (21)
#   g1 <- function(s){qnorm(s)}
#   F_vAu_values <- sapply(seq_pts,F_vAu)
#   h_tvar_values <- sapply(F_vAu_values,h_tvar)
#   g1_values <- g1(seq_pts[1:N-1])
#   dg2 <- diff(h_tvar_values)
#   vcoes <- sum(g1_values*dg2)
#   return(vcoes)
# }
# 


#Params
set.seed(1)
#tau = seq(0.001, 0.999, length.out = 1000)
#alpha_seq = seq(0.01, 0.99, length.out = 100)
beta_seq = seq(0.01, 0.99, length.out = 1000)

#theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
#theta_Cl = iTau(copula = claytonCopula(), tau = tau)

### theta = 2 ###
M_gumbel05 = c()
for(i in 1:1000){
  M_gumbel05[i] = get_MCoVaR(copula = "gumbel", theta = 2,
                             alpha = 0.95, beta = beta_seq[i])
}



MES_gumbel05 = c()
for(i in 1:1000){
  MES_gumbel05[i] = get_MCoES(copula = "gumbel", theta = 2,
                              alpha = 0.95, beta = beta_seq[i])
}

#clayton copula
M_clayton05 = c()
for(i in 1:1000){
  M_clayton05[i] = get_MCoVaR(copula = "clayton", theta = 2,
                              alpha = 0.95, beta = beta_seq[i])
}
MES_clayton05 = c()
for(i in 1:1000){
  MES_clayton05[i] = get_MCoES(copula = "clayton", theta = 2,
                               alpha = 0.95, beta = beta_seq[i])
}


### alpha = beta = 0.99 ###
#gumbel copula
# V_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   V_gumbel01[i] = get_VCoVaR(copula = "gumbel", theta = theta_Gu[i],
#                              alpha = 0.99, beta = 0.99)
# }
# 
# VES_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   VES_gumbel01[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# # #clayton copula
# V_clayton01 = c()
# for(i in seq_along(theta_Cl)){
#   V_clayton01[i] = get_VCoVaR(copula = "clayton", theta = theta_Cl[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# VES_clayton01 = c()
# for(i in seq_along(theta_Cl)){
#   VES_clayton01[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
#                                alpha = 0.99, beta = 0.99)
# }

#Remove values for Kendall's tau close to 1 (distorted from numerical issues)
# M_gumbel01[970:1000] = NA
# M_gumbel05[970:1000] = NA
# M_clayton01[970:1000] = NA
# M_clayton05[970:1000] = NA
# MES_clayton05[970:1000] = NA
# MES_gumbel05[970:1000] = NA
# V_gumbel01[990:1000] = NA
# VES_clayton01[990:1000] = NA



pdf(file = "Sim_MCoES_alpha.pdf", width = 6, height = 6)
#par(mfrow = c(1,2))
par(mar = c(5, 5, 4, 2))

#Comparison for 5% level
plot(beta_seq, MES_clayton05, type = "l", xlim = c(0, 1), ylab = "MCoES | MCoVaR", col = "red3", lwd = 4,
     xlab = expression(beta), lty = 2, ylim = c(-0.5,4), cex.axis = 1.5, cex.lab = 1.5)
lines(beta_seq, MES_gumbel05, col = "blue3", lwd = 4, lty = 2)
lines(beta_seq, M_clayton05, col = "red3", lwd = 4)
lines(beta_seq, M_gumbel05, col = "blue3", lwd = 4)
legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("MCoES: Clayton", "MCoES: Gumbel", "MCoVaR: Clayton", "MCoVaR: Gumbel"),
       lty = c(2,2,1,1), cex = 1.2)
mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.5)
#abline(h = qnorm(0.05*0.05), lwd = 4, col = "darkgrey", lty = 2)
#abline(h = qnorm(0.05), lwd = 4, col = "darkgrey", lty = 2)
# 
# #Comparison for 1% level
# plot(tau, VES_clayton01, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR", col = "red3", lwd = 4,
#      xlab = expression(tau), lty = 2, ylim = c(-1,4), cex.axis = 1.1, cex.lab = 1.1)
# lines(tau, VES_gumbel01, col = "blue3", lwd = 4, lty = 2)
# lines(tau, V_clayton01, col = "red3", lwd = 4)
# lines(tau, V_gumbel01, col = "blue3", lwd = 4)
# legend("topright", col = rep(c("red3", "blue3"),2), bty = "n", density = rep(0,4), lwd = 3,
#        legend = c("VCoES: clayton", "VCoES: gumbel", "VCoVaR: clayton", "VCoVaR: gumbel"),
#        lty = c(2,2,1,1))
# mtext(text = expression(paste(alpha, " = ", beta, " = 0.99")), cex = 1.25)
# abline(h = qnorm(0.01*0.01), lwd = 4, col = "darkgrey", lty = 2)
# abline(h = qnorm(0.01), lwd = 4, col = "darkgrey", lty = 2)
dev.off()




==> Code/Theoretical_Plots/VCoES_3D.R <==
library("HAC")
#library("binaryLogic")
library("plotly")

N = 500

########################### 3D Plot HAC VULNERABILITY MCOES ######################
get_VCoES_3D = function(copula, theta1, theta2, alpha = 0.95, beta = 0.95){
  if(theta1 > theta2){
    return(NA)}
  if(copula == "gumbel"){
    hac = hac(type = 1, tree = list("v", list("u1", "u2", theta2), theta1))
  }
  if(copula == "clayton"){
    hac = hac(type = 3, tree = list("v", list("u1", "u2", theta2), theta1))
  }
  seq_pts <- seq(0.001, 0.999, length.out = N)
  F_vAu = function(v){
    return((v - pHAC(X = c("v" = alpha, "u1" = alpha, "u2" = v), hac = hac))/(1-pHAC(X = c("v" = alpha, "u1" = alpha, "u2" = 1), hac = hac)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  vcoes <- sum(g1_values*dg2)
  return(vcoes)
}

length = 100; set.seed(1)
tau = seq(0.001,0.98,length.out = length)

#Gumbel
theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
z_Gu = matrix(NA, nrow = length, ncol = length)

for(i in 1:nrow(z_Gu)){
  for(j in 1:ncol(z_Gu)){
    z_Gu[i,j] = get_VCoES_3D(copula = "gumbel", theta1 = theta_Gu[i],
                             theta2 = theta_Gu[j], alpha = 0.95, beta = 0.95)
  }
}

#Clayton
theta_Cl = iTau(copula = claytonCopula(), tau = tau)
z_Cl = matrix(NA, nrow = length, ncol = length)

for(i in 1:nrow(z_Cl)){
  for(j in 1:ncol(z_Cl)){
    z_Cl[i,j] = get_VCoES_3D(copula = "clayton", theta1 = theta_Cl[i],
                             theta2 = theta_Cl[j], alpha = 0.95, beta = 0.95)
  }
}

#Surface plot
plot_ly()%>%
  add_surface(x=~tau, y=~tau, z =~t(z_Gu),
              opacity = 0.95,
              showscale = T,
              colorscale = "Blues",
              colorbar = list(title = "gumbel"),
              contours = list(z = list(show = F, 
                                       usecolormap = TRUE,
                                       project = list(z=TRUE))
              ))%>%
  add_surface(x=~tau, y=~tau, z =~t(z_Cl),
              opacity = 1,
              showscale = T,
              colorscale = "Reds",
              colorbar = list(title = "clayton"),
              reversescale  = T,
              contours = list(z = list(show = F, 
                                       usecolormap = TRUE,
                                       project = list(z=TRUE))
              ))%>% 
  layout(scene = list(camera = list(eye = list(x = 2.25, y = -1.75, z = 0.75)),
                      xaxis = list(title = "tau1"),
                      yaxis = list(title = "tau2"),
                      zaxis = list(title = "VCoES")))


########################### 3D Plot HAC VULNERABILITY COVAR ######################
get_VCoVaR3D = function(copula, theta1, theta2, alpha = 0.95, beta = 0.95){
  if(theta1 > theta2){
    return(NA)
  }
  if(copula == "gumbel"){
    hac = hac(type = 1, tree = list("v", list("u1", "u2", theta2), theta1))
  }
  if(copula == "clayton"){
    hac = hac(type = 3, tree = list("v", list("u1", "u2", theta2), theta1))
  }
  MinF = function(v){
    return((v - pHAC(X = c("v" = alpha, "u1" =  alpha, "u2" = v), hac = hac))-beta*(1-pHAC(X = c("v" = alpha, "u1" =  alpha, "u2" = 1), hac = hac)))
  }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  
  VCoVaR = qnorm(tmp)
  return(VCoVaR)
}

length = 400; set.seed(1)
tau = seq(0.001,0.98,length.out = length)

#Gumbel
theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
z_Gu_V = matrix(NA, nrow = length, ncol = length)

for(i in 1:nrow(z_Gu_V)){
  for(j in 1:ncol(z_Gu_V)){
    z_Gu_V[i,j] = get_VCoVaR3D(copula = "gumbel", theta1 = theta_Gu[i],
                               theta2 = theta_Gu[j], alpha = 0.95, beta = 0.95)
  }
}

#Clayton
theta_Cl = iTau(copula = claytonCopula(), tau = tau)
z_Cl_V = matrix(NA, nrow = length, ncol = length)

for(i in 1:nrow(z_Cl_V)){
  for(j in 1:ncol(z_Cl_V)){
    z_Cl_V[i,j] = get_VCoVaR3D(copula = "clayton", theta1 = theta_Cl[i],
                               theta2 = theta_Cl[j], alpha = 0.95, beta = 0.95)
  }
}

#Surface plot
plot_ly()%>%
  add_surface(x=~tau, y=~tau, z =~t(z_Gu_V),
              opacity = 0.95,
              showscale = T,
              colorscale = "Blues",
              colorbar = list(title = "gumbel"),
              contours = list(z = list(show = F, 
                                       usecolormap = TRUE,
                                       project = list(z=TRUE))
              ))%>%
  add_surface(x=~tau, y=~tau, z =~t(z_Cl_V),
              opacity = 1,
              showscale = T,
              colorscale = "Reds",
              colorbar = list(title = "clayton"),
              reversescale  = T,
              contours = list(z = list(show = F, 
                                       usecolormap = TRUE,
                                       project = list(z=TRUE))
              ))%>% 
  layout(scene = list(camera = list(eye = list(x = 2.25, y = -1.75, z = 0.75)),
                      xaxis = list(title = "tau1"),
                      yaxis = list(title = "tau2"),
                      zaxis = list(title = "VCoVaR")))


==> Code/Theoretical_Plots/VCoES_alpha.R <==
library("copula")
N = 1000 #for integration
set.seed(1)
get_VCoVaR = function(copula, theta, alpha, beta){
  if(copula == "gumbel"){
    cop = gumbelCopula(param = theta, dim = 3)
  }
  if(copula == "clayton"){
    cop = claytonCopula(param = theta, dim = 3)
  }
  MinF = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))-beta*(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  VCoVaR = qnorm(tmp) #marginal distribution of Y is normal(0,1)
  return(VCoVaR)
}



get_VCoES = function(copula, theta, alpha, beta){
  #seq_pts <- seq(0.001, 0.999, length.out = N)
  seq_pts <- c(seq(0.001, 0.999, length.out = 100),seq(0.999, 1, length.out = 900))
  if(copula == "gumbel"){
    cop = gumbelCopula(param = theta, dim = 3)
  }
  if(copula == "clayton"){
    cop = claytonCopula(param = theta, dim = 3)
  }
  F_vAu = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))/(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  vcoes <- sum(g1_values*dg2)
  return(vcoes)
}



#Params
#tau = seq(0.001, 0.999, length.out = 1000)
#alpha_seq = seq(0.01, 0.99, length.out = 100)
beta_seq = seq(0.01, 0.99, length.out = 1000)

#theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
#theta_Cl = iTau(copula = claytonCopula(), tau = tau)

### theta = 2 ###
V_gumbel05 = c()
for(i in 1:1000){
  V_gumbel05[i] = get_VCoVaR(copula = "gumbel", theta = 2,
                             alpha = 0.95, beta = beta_seq[i])
}



VES_gumbel05 = c()
for(i in 1:1000){
  VES_gumbel05[i] = get_VCoES(copula = "gumbel", theta = 2,
                               alpha = 0.95, beta = beta_seq[i])
}

#clayton copula
V_clayton05 = c()
for(i in 1:1000){
  V_clayton05[i] = get_VCoVaR(copula = "clayton", theta = 2,
                              alpha = 0.95, beta = beta_seq[i])
}
VES_clayton05 = c()
for(i in 1:1000){
  VES_clayton05[i] = get_VCoES(copula = "clayton", theta = 2,
                               alpha = 0.95, beta = beta_seq[i])
}


### alpha = beta = 0.99 ###
#gumbel copula
# V_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   V_gumbel01[i] = get_VCoVaR(copula = "gumbel", theta = theta_Gu[i],
#                              alpha = 0.99, beta = 0.99)
# }
# 
# VES_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   VES_gumbel01[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# # #clayton copula
# V_clayton01 = c()
# for(i in seq_along(theta_Cl)){
#   V_clayton01[i] = get_VCoVaR(copula = "clayton", theta = theta_Cl[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# VES_clayton01 = c()
# for(i in seq_along(theta_Cl)){
#   VES_clayton01[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
#                                alpha = 0.99, beta = 0.99)
# }

#Remove values for alpha close to 1 (distorted from numerical issues)
# M_gumbel01[970:1000] = NA
# M_gumbel05[970:1000] = NA
# M_clayton01[970:1000] = NA
# M_clayton05[970:1000] = NA
#VES_clayton05[977:1000] = NA
#V_gumbel05[1:1000] = NA
#V_clayton05[1:1000] = NA
#VES_gumbel05[977:1000] = NA



pdf(file = "Sim_VCoES_alpha.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
#Comparison for 5% level
plot(beta_seq, VES_clayton05, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR | MCoVaR | MCoES", col = "red3", lwd = 4,
     xlab = expression(beta), lty = 2, ylim = c(-1,3.5), cex.axis = 1.5, cex.lab = 1.5)
lines(beta_seq, VES_gumbel05, col = "blue3", lwd = 4, lty = 2)
lines(beta_seq, V_clayton05, col = "red3", lwd = 4)
lines(beta_seq, V_gumbel05, col = "blue3", lwd = 4)
# lines(beta_seq, M_clayton05, col = "green3", lwd = 4, lty = 2)
# lines(beta_seq, M_gumbel05, col = "pink3", lwd = 4, lty = 2)
# lines(beta_seq, MES_clayton05, col = "green3", lwd = 4, lty = 1)
# lines(beta_seq, MES_gumbel05, col = "pink3", lwd = 4, lty = 1)

legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES: Clayton", "VCoES: Gumbel", "VCoVaR: Clayton", "VCoVaR: Gumbel" ),
       lty = c(2,2,1,1), cex = 1.2)
mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.5)
dev.off()
#abline(h = qnorm(0.05*0.05), lwd = 4, col = "darkgrey", lty = 2)
#abline(h = qnorm(0.05), lwd = 4, col = "darkgrey", lty = 2)
# 
# #Comparison for 1% level
# plot(tau, VES_clayton01, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR", col = "red3", lwd = 4,
#      xlab = expression(tau), lty = 2, ylim = c(-1,4), cex.axis = 1.1, cex.lab = 1.1)
# lines(tau, VES_gumbel01, col = "blue3", lwd = 4, lty = 2)
# lines(tau, V_clayton01, col = "red3", lwd = 4)
# lines(tau, V_gumbel01, col = "blue3", lwd = 4)
# legend("topright", col = rep(c("red3", "blue3"),2), bty = "n", density = rep(0,4), lwd = 3,
#        legend = c("VCoES: clayton", "VCoES: gumbel", "VCoVaR: clayton", "VCoVaR: gumbel"),
#        lty = c(2,2,1,1))
# mtext(text = expression(paste(alpha, " = ", beta, " = 0.99")), cex = 1.25)
# abline(h = qnorm(0.01*0.01), lwd = 4, col = "darkgrey", lty = 2)
# abline(h = qnorm(0.01), lwd = 4, col = "darkgrey", lty = 2)



#VCoVaR ratios
F_quantile_beta <- qnorm(beta_seq)
V_clayton05_r <- V_clayton05 - F_quantile_beta
V_gumbel05_r <- V_gumbel05 - F_quantile_beta
V_clayton05_rr <- V_clayton05_r/F_quantile_beta
V_gumbel05_rr <- V_gumbel05_r/F_quantile_beta


ES = function(p){
  p_seq<-   seq(p, 0.999, length.out = N)
  p_seq_2 <- diff(p_seq)
  qnorm_values <- sapply(p_seq[1:N-1], qnorm)
  int_values <- sum((qnorm_values*p_seq_2)/(1-p))
  return(int_values)
}


#VCoES ratios
ES_beta <- sapply(beta_seq,ES)
VES_clayton05_r <- VES_clayton05 - ES_beta
VES_gumbel05_r <- VES_gumbel05 - ES_beta
VES_clayton05_rr <- VES_clayton05_r/ES_beta
VES_gumbel05_rr <- VES_gumbel05_r/ES_beta

#remove ratios when the quantile is near 0
VES_clayton05_rr[499:505] = NA
VES_gumbel05_rr[499:505] = NA
V_clayton05_rr[499:505] = NA
V_gumbel05_rr[499:505] = NA 

pdf(file = "Sim_VCoVaR_ratio.pdf", width = 6, height = 6)
par(mar = c(5, 5, 4, 2))
#par(mfrow = c(1,2))
plot(beta_seq, VES_clayton05_rr, type = "l", xlim = c(0, 1), ylab = "VCoES-r|VCoVaR-r", col = "red3", lwd = 4,
     xlab = expression(beta), lty = 2, ylim = c(-20,20), cex.axis = 1.5, cex.lab = 1.5)
lines(beta_seq, VES_gumbel05_rr, col = "blue3", lwd = 4, lty = 2)
lines(beta_seq, V_clayton05_rr, col = "red3", lwd = 4)
lines(beta_seq, V_gumbel05_rr, col = "blue3", lwd = 4)
legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES-r:Clayton", "VCoES-r:Gumbel","VCoVaR-r:Clayton", "VCoVaR-r:Gumbel"),
       lty = c(2,2,1,1), cex = 1.2)
mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.5)

dev.off()

# 
# pdf(file = "Sim_VCoES_ratio.pdf", width = 12, height = 6)
# par(mfrow = c(1,2))
# plot(beta_seq, VES_clayton05_r, type = "l", xlim = c(0, 1), ylab = "VCoES-r|VCoES-rr", col = "red3", lwd = 4,
#      xlab = expression(beta), lty = 2, ylim = c(-10,10), cex.axis = 1.1, cex.lab = 1.1)
# lines(beta_seq, VES_gumbel05_r, col = "blue3", lwd = 4, lty = 2)
# lines(beta_seq, VES_clayton05_rr, col = "red3", lwd = 4)
# lines(beta_seq, VES_gumbel05_rr, col = "blue3", lwd = 4)
# legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
#        legend = c("VCoES-r:clayton", "VCoES-r:gumbel","VCoES-rr:clayton", "VCoES-rr:gumbel"),
#        lty = c(2,2,1,1))
# mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.25)
# 
# dev.off()
# 




==> Code/Theoretical_Plots/VCoES_alpha_fgm.R <==
library("copula")
N = 1000 #for integration

get_VCoVaR_fgm = function(r1, r2, r3, r4, alpha, beta){
    cop = fgmCopula(c(r1, r2, r3, r4), dim = 3)
  MinF = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))-beta*(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  VCoVaR = qlnorm(tmp) #marginal distribution of Y is normal(0,1)
  return(VCoVaR)
}



get_VCoES_fgm = function(r1, r2, r3, r4, alpha, beta){
  seq_pts <- seq(0.001, 0.999, length.out = N)
  cop = fgmCopula(c(r1, r2, r3, r4), dim = 3)
  F_vAu = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))/(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){qlnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  vcoes <- sum(g1_values*dg2)
  return(vcoes)
}

get_MCoVaR_fgm = function(r1, r2, r3, r4, alpha, beta){
  cop = rotCopula(fgmCopula(c(r1, r2, r3, r4), dim = 3))
  MinF = function(v){
    return(1-(pCopula(c(1-alpha, 1-alpha, 1-v), copula = cop))/(pCopula(c(1-alpha, 1-alpha, 1), copula = cop))-beta)
  }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  MCoVaR = qlnorm(tmp) #marginal distribution of Y is normal(0,1)
  return(MCoVaR)
}




get_MCoES_fgm = function(r1, r2, r3, r4, alpha = 0.95, beta){
  seq_pts <- seq(0.001, 0.999, length.out = N)
  cop = rotCopula(fgmCopula(c(r1, r2, r3, r4), dim = 3))
  F_vAu_rot = function(v){
    return(1-(pCopula(c(1-alpha, 1-alpha, 1-v), copula = cop))/(pCopula(c(1-alpha, 1-alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  # mcoes_int <- rep(0,N-1)
  # for (i in 1:(N-1)){
  #   mcoes_int[i] <- qlnorm(seq_pts[i]) *   (h_tvar(F_vAu_rot(seq_pts[i+1])) -  h_tvar(F_vAu_rot(seq_pts[i])))
  # }
  # mcoes <- sum(mcoes_int)
  #compute integral (22)
  g1 <- function(s){qlnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu_rot)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  mcoes <- sum(g1_values*dg2)
  return(mcoes)
}


#Params
set.seed(1)
#tau = seq(0.001, 0.999, length.out = 1000)
#alpha_seq = seq(0.01, 0.99, length.out = 100)
beta_seq = seq(0.01, 0.99, length.out = 1000)

### fgm parameters = 0.2,-0.2,-0.4,0.6 ###
V_fgm05 = c()
for(i in 1:1000){
  V_fgm05[i] = get_VCoVaR_fgm(0.2,-0.2,-0.4,0.6, 
                                  alpha = 0.95, beta = beta_seq[i])
}



VES_fgm05 = c()
for(i in 1:1000){
  VES_fgm05[i] = get_VCoES_fgm(0.2,-0.2,-0.4,0.6,
                                   alpha = 0.95, beta = beta_seq[i])
}

M_fgm05 = c()
for(i in 1:1000){
  M_fgm05[i] = get_MCoVaR_fgm(0.2,-0.2,-0.4,0.6, 
                                  alpha = 0.95, beta = beta_seq[i])
}


MES_fgm05 = c()
for(i in 1:1000){
  MES_fgm05[i] = get_MCoES_fgm(0.2,-0.2,-0.4,0.6, 
                                   alpha = 0.95, beta = beta_seq[i])
}

### alpha = beta = 0.99 ###
#gumbel copula
# V_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   V_gumbel01[i] = get_VCoVaR(copula = "gumbel", theta = theta_Gu[i],
#                              alpha = 0.99, beta = 0.99)
# }
# 
# VES_gumbel01 = c()
# for(i in seq_along(theta_Gu)){
#   VES_gumbel01[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# # #fgm copula
# V_fgm01 = c()
# for(i in seq_along(theta_Cl)){
#   V_fgm01[i] = get_VCoVaR(copula = "fgm", theta = theta_Cl[i],
#                               alpha = 0.99, beta = 0.99)
# }
# 
# VES_fgm01 = c()
# for(i in seq_along(theta_Cl)){
#   VES_fgm01[i] = get_VCoES(copula = "fgm", theta = theta_Cl[i],
#                                alpha = 0.99, beta = 0.99)
# }

#Remove values for Kendall's tau close to 1 (distorted from numerical issues)
# M_gumbel01[970:1000] = NA
# M_gumbel05[970:1000] = NA
# M_fgm01[970:1000] = NA
# M_fgm05[970:1000] = NA
#VES_fgm05[990:1000] = NA
# V_gumbel01[990:1000] = NA
# VES_fgm01[990:1000] = NA



pdf(file = "Sim_VCoES_alpha_fgm.pdf", width = 6, height = 6)
#par(mfrow = c(1,2))
par(mar = c(5, 5, 4, 2))

#Comparison for 5% level
plot(beta_seq, V_fgm05, type = "l", xlim = c(0, 1), ylab = "VCoVaR | VCoES | MCoVaR | MCoES", col = "red3", lwd = 4,
     xlab = expression(beta), lty = 2, ylim = c(-1,10), cex.axis = 1.5, cex.lab = 1.5)
lines(beta_seq, VES_fgm05, col = "blue3", lwd = 4, lty = 2)
lines(beta_seq, M_fgm05, col = "red3", lwd = 4)
lines(beta_seq, MES_fgm05, col = "blue3", lwd = 4)
legend("topleft", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoVaR: FGM", "VCoES: FGM", "MCoVaR: FGM", "MCoES: FGM"),
       lty = c(2,2,1,1), cex = 1.2)
mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.5)
#abline(h = qlnorm(0.05*0.05), lwd = 4, col = "darkgrey", lty = 2)
#abline(h = qlnorm(0.05), lwd = 4, col = "darkgrey", lty = 2)
# 
# #Comparison for 1% level
# plot(tau, VES_fgm01, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR", col = "red3", lwd = 4,
#      xlab = expression(tau), lty = 2, ylim = c(-1,4), cex.axis = 1.1, cex.lab = 1.1)
# lines(tau, VES_gumbel01, col = "blue3", lwd = 4, lty = 2)
# lines(tau, V_fgm01, col = "red3", lwd = 4)
# lines(tau, V_gumbel01, col = "blue3", lwd = 4)
# legend("topright", col = rep(c("red3", "blue3"),2), bty = "n", density = rep(0,4), lwd = 3,
#        legend = c("VCoES: fgm", "VCoES: gumbel", "VCoVaR: fgm", "VCoVaR: gumbel"),
#        lty = c(2,2,1,1))
# mtext(text = expression(paste(alpha, " = ", beta, " = 0.99")), cex = 1.25)
# abline(h = qlnorm(0.01*0.01), lwd = 4, col = "darkgrey", lty = 2)
# abline(h = qlnorm(0.01), lwd = 4, col = "darkgrey", lty = 2)
dev.off()


#VCoVaR ratios
F_quantile_beta <- qlnorm(beta_seq)
V_fgm05_r <- V_fgm05 - F_quantile_beta
V_fgm05_rr <- V_fgm05_r/F_quantile_beta

ES = function(p){
  p_seq<-   seq(p, 0.999, length.out = N)
  p_seq_2 <- diff(p_seq)
  qlnorm_values <- sapply(p_seq, qlnorm)
  int_values <- sum((qlnorm_values*p_seq_2)/(1-p))
  return(int_values)
}


#VCoES ratios
ES_beta <- sapply(beta_seq,ES)
VES_fgm05_r <- VES_fgm05 - ES_beta
VES_fgm05_rr <- VES_fgm05_r/ES_beta

pdf(file = "Sim_VCoVaR_ratio_fgm.pdf", width = 6, height = 6)
#par(mfrow = c(1,2))
par(mar = c(5, 5, 4, 2))

plot(beta_seq, VES_fgm05_rr, type = "l", xlim = c(0, 1), ylab = "VCoES-r|VCoVaR-r", col = "red3", lwd = 4,
     xlab = expression(beta),   ylim = c(-0.2,-0.05), cex.axis = 1.5, cex.lab = 1.5)
lines(beta_seq, V_fgm05_rr, col = "blue3", lwd = 4)
legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES-r:FGM",  "VCoVaR-r:FGM"),
       lty = c(1,1), cex = 1.2)
mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.5)

dev.off()

# 
# pdf(file = "Sim_VCoES_ratio_fgm.pdf", width = 12, height = 6)
# par(mfrow = c(1,2))
# plot(beta_seq, VES_fgm05_r, type = "l", xlim = c(0, 1), ylab = "VCoES-r|VCoES-rr", col = "red3", lwd = 4,
#      xlab = expression(beta), lty = 2, ylim = c(-0.5,-0.05), cex.axis = 1.1, cex.lab = 1.1)
# lines(beta_seq, VES_fgm05_rr, col = "blue3", lwd = 4, lty = 2)
# legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
#        legend = c("VCoES-r:fgm", "VCoES-rr:fgm"),
#        lty = c(2,1))
# mtext(text = expression(paste(alpha, "= 0.95")), cex = 1.25)
# 
# dev.off()
# 
# 
# 


==> Code/Theoretical_Plots/VCoES_properties.R <==
library("copula")
N = 2000 #for integration

get_VCoVaR = function(copula, theta, alpha = 0.95, beta = 0.95){
  if(copula == "gumbel"){
    cop = gumbelCopula(param = theta, dim = 3)
  }
  if(copula == "clayton"){
    cop = claytonCopula(param = theta, dim = 3)
  }
   MinF = function(v){
     return((v - pCopula(c(alpha, alpha, v), copula = cop))-beta*(1-pCopula(c(alpha, alpha, 1), copula = cop)))
   }
  tmp = uniroot(f = MinF, lower = 0, upper = 1, tol = .Machine$double.eps*0.0000001, 
                maxiter = 10000000)$root
  VCoVaR = qnorm(tmp) #marginal distribution of Y is normal(0,1)
  return(VCoVaR)
}



get_VCoES = function(copula, theta, alpha = 0.95, beta){
  seq_pts <- seq(0.001, 0.999, length.out = N)
  if(copula == "gumbel"){
    cop = gumbelCopula(param = theta, dim = 3)
  }
  if(copula == "clayton"){
    cop = claytonCopula(param = theta, dim = 3)
  }
  F_vAu = function(v){
    return((v - pCopula(c(alpha, alpha, v), copula = cop))/(1-pCopula(c(alpha, alpha, 1), copula = cop)))
  }
  h_tvar = function(v){
    return(max(0,(v-beta)/(1-beta)))
  }
  #compute integral (21)
  g1 <- function(s){qnorm(s)}
  F_vAu_values <- sapply(seq_pts,F_vAu)
  h_tvar_values <- sapply(F_vAu_values,h_tvar)
  g1_values <- g1(seq_pts[1:N-1])
  dg2 <- diff(h_tvar_values)
  vcoes <- sum(g1_values*dg2)
  return(vcoes)
}



#Params
set.seed(1)
tau = seq(0.001, 0.999, length.out = 1000)

theta_Gu = iTau(copula = gumbelCopula(), tau = tau)
theta_Cl = iTau(copula = claytonCopula(), tau = tau)

### alpha = beta = 0.95 ###
V_gumbel05 = c()
for(i in seq_along(theta_Gu)){
  V_gumbel05[i] = get_VCoVaR(copula = "gumbel", theta = theta_Gu[i],
                             alpha = 0.95, beta = 0.95)
}

VES_gumbel05 = c()
for(i in seq_along(theta_Gu)){
  VES_gumbel05[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.95, beta = 0.95)
}

#clayton copula
V_clayton05 = c()
for(i in seq_along(theta_Cl)){
  V_clayton05[i] = get_VCoVaR(copula = "clayton", theta = theta_Cl[i],
                              alpha = 0.95, beta = 0.95)
}
VES_clayton05 = c()
for(i in seq_along(theta_Cl)){
  VES_clayton05[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.95, beta = 0.95)
}


### alpha = beta = 0.99 ###
#gumbel copula
V_gumbel01 = c()
for(i in seq_along(theta_Gu)){
  V_gumbel01[i] = get_VCoVaR(copula = "gumbel", theta = theta_Gu[i],
                             alpha = 0.99, beta = 0.99)
}

VES_gumbel01 = c()
for(i in seq_along(theta_Gu)){
  VES_gumbel01[i] = get_VCoES(copula = "gumbel", theta = theta_Gu[i],
                              alpha = 0.99, beta = 0.99)
}

# #clayton copula
V_clayton01 = c()
for(i in seq_along(theta_Cl)){
  V_clayton01[i] = get_VCoVaR(copula = "clayton", theta = theta_Cl[i],
                              alpha = 0.99, beta = 0.99)
}

VES_clayton01 = c()
for(i in seq_along(theta_Cl)){
  VES_clayton01[i] = get_VCoES(copula = "clayton", theta = theta_Cl[i],
                               alpha = 0.99, beta = 0.99)
}

#Remove values for Kendall's tau close to 1 (distorted from numerical issues)
# M_gumbel01[970:1000] = NA
# M_gumbel05[970:1000] = NA
# M_clayton01[970:1000] = NA
# M_clayton05[970:1000] = NA
VES_clayton05[990:1000] = NA
V_gumbel01[990:1000] = NA
VES_clayton01[990:1000] = NA



pdf(file = "Sim_VCoES_VCoVaR.pdf", width = 12, height = 6)
par(mfrow = c(1,2))

#Comparison for 5% level
plot(tau, VES_clayton05, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR", col = "red3", lwd = 4,
     xlab = expression(tau), lty = 2, ylim = c(0,3), cex.axis = 1.1, cex.lab = 1.1)
lines(tau, VES_gumbel05, col = "blue3", lwd = 4, lty = 2)
lines(tau, V_clayton05, col = "red3", lwd = 4)
lines(tau, V_gumbel05, col = "blue3", lwd = 4)
legend("bottomright", col = rep(c("red3", "blue3"),3), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES: clayton", "VCoES: gumbel", "VCoVaR: clayton", "VCoVaR: gumbel"),
       lty = c(2,2,1,1))
mtext(text = expression(paste(alpha, " = ", beta, " = 0.95")), cex = 1.25)
abline(h = qnorm(0.05*0.05), lwd = 4, col = "darkgrey", lty = 2)
abline(h = qnorm(0.05), lwd = 4, col = "darkgrey", lty = 2)

#Comparison for 1% level
plot(tau, VES_clayton01, type = "l", xlim = c(0, 1), ylab = "VCoES | VCoVaR", col = "red3", lwd = 4,
     xlab = expression(tau), lty = 2, ylim = c(-1,4), cex.axis = 1.1, cex.lab = 1.1)
lines(tau, VES_gumbel01, col = "blue3", lwd = 4, lty = 2)
lines(tau, V_clayton01, col = "red3", lwd = 4)
lines(tau, V_gumbel01, col = "blue3", lwd = 4)
legend("topright", col = rep(c("red3", "blue3"),2), bty = "n", density = rep(0,4), lwd = 3,
       legend = c("VCoES: clayton", "VCoES: gumbel", "VCoVaR: clayton", "VCoVaR: gumbel"),
       lty = c(2,2,1,1))
mtext(text = expression(paste(alpha, " = ", beta, " = 0.99")), cex = 1.25)
abline(h = qnorm(0.01*0.01), lwd = 4, col = "darkgrey", lty = 2)
abline(h = qnorm(0.01), lwd = 4, col = "darkgrey", lty = 2)
dev.off()



